Six-loop $\varepsilon$ expansion study of three-dimensional $n$-vector model with cubic anisotropy

The six-loop expansions of the renormalization-group functions of $\varphi^4$ $n$-vector model with cubic anisotropy are calculated within the minimal subtraction (MS) scheme in $4 - \varepsilon$ dimensions. The $\varepsilon$ expansions for the cubic fixed point coordinates, critical exponents corresponding to the cubic universality class and marginal order parameter dimensionality $n_c$ separating different regimes of critical behavior are presented. Since the $\varepsilon$ expansions are divergent numerical estimates of the quantities of interest are obtained employing proper resummation techniques. The numbers found are compared with their counterparts obtained earlier within various field-theoretical approaches and by lattice calculations. In particular, our analysis of $n_c$ strengthens the existing arguments in favor of stability of the cubic fixed point in the physical case $n = 3$.

==> anc/README <==
The content of these files is explained in detail in Appendix A of the paper. In short, they are:

1. rg_expansion_coefficients.pdf

Here we list coefficients of the expansions of beta functions, anomalous dimensions and epsilon expansions of coordinates of the cubic fixed point, correction-to-scaling exponents and some critical exponents corresponding to cubic universality class.

2. rg_expansion.m

Here we present the symbolic 6-loop expansions of the renormalization group functions.

3. cubic_crit_exp.m

This file contains the epsilon-expansions of all critical exponents for cubic fixed point.

4. heisenberg_crit_exp.m

This file contains the epsilon-expansions of all critical exponents for Heisenberg fixed point.

5. ising_crit_exp.m

This file contains the epsilon-expansions of all critical exponents for Ising fixed point.

Ending in .m files are suitable for Mathematica.


==> anc/cubic_crit_exp.m <==
N[Z35] = 0.037707672984847544;

Crit[C,alpha] = 
  SeriesData[eps, 
   0, {(4 - n)/(6 n), (-212 + 357 n - 150 n^2 + 5 n^3)/(
    81 n^3), ((1 - n) (89888 + n^2 (55920 - 5184 Zeta[3]) + 
       56 n (-2425 + 324 Zeta[3]) + n^4 (-367 + 648 Zeta[3]) - 
       n^3 (3485 + 5832 Zeta[3])))/(4374 n^5), 
    1/(4723920 n^7) (1 - n) (-952812800 - 
       254400 n (-8755 + 1512 Zeta[3]) + 
       n^6 (-198245 + 5832 \[Pi]^4 + 677160 Zeta[3] - 
          2332800 Zeta[5]) - 
       12 n^4 (3452495 + 3888 \[Pi]^4 + 4687200 Zeta[3] - 
          777600 Zeta[5]) + 
       32400 n^2 (-56005 + 14800 Zeta[3] - 2592 Zeta[5]) + 
       4 n^3 (40824 \[Pi]^4 + 
          5 (28671089 - 4235328 Zeta[3] + 233280 Zeta[5])) - 
       9 n^5 (5832 \[Pi]^4 - 
          5 (-97879 + 228240 Zeta[3] + 414720 Zeta[5]))), 
    1/(892820880 n^9) (-1 + n) (-1979563873280 - 
       176180480 n (-35555 + 6804 Zeta[3]) - 
       2240 n^2 (3420387355 - 1140354288 Zeta[3] + 
          30862944 Zeta[3]^2 + 166911840 Zeta[5]) + 
       80 n^4 (-9440550 \[Pi]^4 + 262440 \[Pi]^6 + 
          7 (-2123484493 + 446357952 Zeta[3] + 36531648 Zeta[3]^2 - 
             26010720 Zeta[5] - 381928932 Zeta[7])) + 
       n^8 (-1066527 \[Pi]^4 + 583200 \[Pi]^6 + 
          35 (225167 - 2674944 Zeta[3] + 2519424 Zeta[3]^2 + 
             11407392 Zeta[5] - 46294416 Zeta[7])) + 
       560 n^3 (7966585553 + 1081836 \[Pi]^4 - 3051730080 Zeta[3] + 
          92588832 Zeta[3]^2 + 635425560 Zeta[5] + 
          127309644 Zeta[7]) - 
       20 n^6 (-4429404 \[Pi]^4 + 116640 \[Pi]^6 + 
          7 (-50267105 + 146777832 Zeta[3] + 14486688 Zeta[3]^2 + 
             241791804 Zeta[5] + 104162436 Zeta[7])) - 
       5 n^7 (3235302 \[Pi]^4 + 933120 \[Pi]^6 - 
          7 (852485 - 37390896 Zeta[3] + 12597120 Zeta[3]^2 + 
             184384512 Zeta[5] + 370355328 Zeta[7])) - 
       16 n^5 (-8338302 \[Pi]^4 + 72900 \[Pi]^6 + 
          35 (-189675108 Zeta[3] + 25666632 Zeta[3]^2 + 
             507384 Zeta[5] - 65 (2553064 + 2893401 Zeta[7])))), 
    1/(3214155168000 n^11) (1 - n) (-83933508227072000 - 
       7470052352000 n (-44845 + 9072 Zeta[3]) - 
       107702784000 n^2 (5081045 - 1881136 Zeta[3] + 
          84672 Zeta[3]^2 + 228960 Zeta[5]) + 
       7526400 n^3 (4778109 \[Pi]^4 + 
          5 (12398315618 + 420568848 Zeta[3]^2 + 1188181710 Zeta[5] - 
             1215 Zeta[3] (4922713 + 54432 Zeta[5]) + 
             187428087 Zeta[7])) + 
       6480 n^8 (25070100 \[Pi]^6 + 3648834 \[Pi]^8 + 
          1260 \[Pi]^4 (75503 + 14904 Zeta[3]) - 
          175 (-8473595 + 48009024 Z35 + 45382680 Zeta[3]^2 + 
             17418240 Zeta[3]^3 + 192735780 Zeta[5] + 
             64 Zeta[3] (-632351 + 2054565 Zeta[5]) + 
             617326434 Zeta[7] + 366895872 Zeta[9])) + 
       5 n^10 (-411739200 \[Pi]^6 + 381109536 \[Pi]^8 - 
          13063680 \[Pi]^4 (-43 + 81 Zeta[3]) - 
          175 (-13062959 + 3688436736 Z35 + 1521172224 Zeta[3]^2 + 
             1289945088 Zeta[3]^3 + 832941792 Zeta[5] + 
             15552 Zeta[3] (-13039 + 238464 Zeta[5]) - 
             5915607552 Zeta[7] + 25816817664 Zeta[9])) + 
       18144 n^5 (-93390000 \[Pi]^6 + 4809564 \[Pi]^8 - 
          50400 \[Pi]^4 (-56065 + 3402 Zeta[3]) - 
          25 (1162014336 Z35 + 
             5 (-22643828129 + 1114835616 Zeta[3]^2 + 
                107495424 Zeta[3]^3 + 81168144 Zeta[5] + 
                16 Zeta[3] (387715925 + 33129648 Zeta[5]) - 
                14300184528 Zeta[7] + 1843098624 Zeta[9]))) + 
       192 n^6 (361260000 \[Pi]^6 + 1058401566 \[Pi]^8 - 
          36741600 \[Pi]^4 (1063 + 174 Zeta[3]) - 
          175 (7055646912 Z35 + 
             5 (25155941209 - 7973475408 Zeta[3]^2 + 
                171320832 Zeta[3]^3 - 3214596780 Zeta[5] - 
                5184 Zeta[3] (-4811839 + 174798 Zeta[5]) + 
                87648425244 Zeta[7] + 5351116608 Zeta[9]))) - 
       384 n^4 (-4636440000 \[Pi]^6 + 331941888 \[Pi]^8 - 
          55112400 \[Pi]^4 (-3621 + 196 Zeta[3]) - 
          175 (7417184256 Z35 + 
             5 (-646885726079 - 17427462336 Zeta[3]^2 + 
                550914048 Zeta[3]^3 - 65400277392 Zeta[5] + 
                432 Zeta[3] (739751149 + 19179504 Zeta[5]) - 
                85243451328 Zeta[7] + 9473967360 Zeta[9]))) - 
       12 n^7 (254664000 \[Pi]^6 + 11642268024 \[Pi]^8 - 
          1360800 \[Pi]^4 (-195139 + 52812 Zeta[3]) - 
          175 (129402655488 Z35 + 
             5 (-20826740927 + 11129042304 Zeta[3]^2 + 
                7766544384 Zeta[3]^3 + 95293368864 Zeta[5] + 
                3456 Zeta[3] (24691573 + 5400432 Zeta[5]) + 
                320496451920 Zeta[7] + 162634231296 Zeta[9]))) + 
       n^9 (-29313576000 \[Pi]^6 - 15201084672 \[Pi]^8 - 
          4082400 \[Pi]^4 (-9617 + 6480 Zeta[3]) + 
          175 (146570010624 Z35 + 
             5 (1355291125 + 2157186816 Zeta[3]^2 + 
                10642046976 Zeta[3]^3 - 14160033792 Zeta[5] + 
                15552 Zeta[3] (-123689 + 3897072 Zeta[5]) + 
                95835109824 Zeta[7] + 218067904512 Zeta[9]))))}, 1, 7,
    1];

Crit[C,beta]=SeriesData[eps, 0, {1/
  2, -((2 + n)/(12 n)), -((-212 + 360 n - 165 n^2 + 17 n^3)/(
   324 n^3)), ((-1 + n) (89888 + n^2 (60024 - 5184 Zeta[3]) + 
     n^4 (-373 + 648 Zeta[3]) + 16 n (-8567 + 1134 Zeta[3]) - 
     2 n^3 (2791 + 2916 Zeta[3])))/(17496 n^5), 
  1/(9447840 n^7) (-1 + n) (-476406400 - 
     3052800 n (-367 + 63 Zeta[3]) + 
     n^6 (2916 \[Pi]^4 + 
        5 (-4199 + 42444 Zeta[3] - 233280 Zeta[5])) - 
     3 n^5 (630395 + 8748 \[Pi]^4 - 2026080 Zeta[3] - 
        3110400 Zeta[5]) + 
     120 n^2 (-7770403 + 2007072 Zeta[3] - 349920 Zeta[5]) - 
     54 n^4 (547075 + 432 \[Pi]^4 + 519360 Zeta[3] - 86400 Zeta[5]) + 
     4 n^3 (78260585 + 20412 \[Pi]^4 - 11259000 Zeta[3] + 
        583200 Zeta[5])), 
  1/(3571283520 n^9) (1 - n) (-1979563873280 - 
     2466526720 n (-2551 + 486 Zeta[3]) - 
     2240 n^2 (3475697095 - 1144681632 Zeta[3] + 30862944 Zeta[3]^2 + 
        166911840 Zeta[5]) - 
     20 n^5 (-7093170 \[Pi]^4 + 58320 \[Pi]^6 + 
        7 (-903010217 - 760380048 Zeta[3] + 102666528 Zeta[3]^2 + 
           804816 Zeta[5] - 752284260 Zeta[7])) + 
     64 n^4 (-11854269 \[Pi]^4 + 328050 \[Pi]^6 + 
        35 (-586382431 + 122325471 Zeta[3] + 9132912 Zeta[3]^2 - 
           8274150 Zeta[5] - 95482233 Zeta[7])) + 
     n^8 (-668493 \[Pi]^4 + 583200 \[Pi]^6 + 
        35 (-363799 - 939924 Zeta[3] + 2519424 Zeta[3]^2 + 
           6858432 Zeta[5] - 46294416 Zeta[7])) + 
     2240 n^3 (2075710805 + 270459 \[Pi]^4 - 777028464 Zeta[3] + 
        23147208 Zeta[3]^2 + 159643710 Zeta[5] + 31827411 Zeta[7]) - 
     4 n^6 (-22085784 \[Pi]^4 + 583200 \[Pi]^6 + 
        35 (-38271095 + 176194440 Zeta[3] + 14486688 Zeta[3]^2 + 
           244941084 Zeta[5] + 104162436 Zeta[7])) + 
     n^7 (-19146456 \[Pi]^4 - 4665600 \[Pi]^6 + 
        35 (-6927667 - 22869216 Zeta[3] + 12597120 Zeta[3]^2 + 
           216577152 Zeta[5] + 370355328 Zeta[7]))), 
  1/(6428310336000 n^11) (-1 + n) (-41966754113536000 - 
     14940104704000 n (-11251 + 2268 Zeta[3]) - 
     5983488000 n^2 (46242869 - 16983648 Zeta[3] + 762048 Zeta[3]^2 + 
        2060640 Zeta[5]) + 
     3763200 n^3 (4778109 \[Pi]^4 + 
        5 (12719631362 + 421426152 Zeta[3]^2 + 1192818150 Zeta[5] - 
           135 Zeta[3] (44816269 + 489888 Zeta[5]) + 
           187428087 Zeta[7])) + 
     5 n^10 (-130053600 \[Pi]^6 + 190554768 \[Pi]^8 - 
        102060 \[Pi]^4 (-967 + 5184 Zeta[3]) - 
        175 (-21672163 + 1844218368 Z35 + 683323776 Zeta[3]^2 + 
           644972544 Zeta[3]^3 + 22484304 Zeta[5] + 
           5184 Zeta[3] (839 + 357696 Zeta[5]) - 1754148960 Zeta[7] + 
           12908408832 Zeta[9])) + 
     90 n^8 (914187600 \[Pi]^6 + 131358024 \[Pi]^8 + 
        45360 \[Pi]^4 (90635 + 14904 Zeta[3]) - 
        175 (-593713883 + 1728324864 Z35 + 1764319968 Zeta[3]^2 + 
           627056640 Zeta[3]^3 + 8519658624 Zeta[5] + 
           216 Zeta[3] (-3517657 + 21915360 Zeta[5]) + 
           23093057880 Zeta[7] + 13208251392 Zeta[9])) + 
     288 n^5 (-2956365000 \[Pi]^6 + 151501266 \[Pi]^8 - 
        453600 \[Pi]^4 (-199853 + 11907 Zeta[3]) - 
        175 (5229064512 Z35 + 
           5 (-113555582921 + 4961799504 Zeta[3]^2 + 
              483729408 Zeta[3]^3 - 311990832 Zeta[5] + 
              324 Zeta[3] (96003173 + 7362144 Zeta[5]) - 
              64665889596 Zeta[7] + 8293943808 Zeta[9]))) - 
     192 n^4 (-4636440000 \[Pi]^6 + 331941888 \[Pi]^8 - 
        4082400 \[Pi]^4 (-49069 + 2646 Zeta[3]) - 
        175 (7417184256 Z35 + 
           5 (-681804295295 - 17681224320 Zeta[3]^2 + 
              550914048 Zeta[3]^3 - 66961795392 Zeta[5] + 
              432 Zeta[3] (763283783 + 19179504 Zeta[5]) - 
              85328324424 Zeta[7] + 9473967360 Zeta[9]))) + 
     24 n^6 (1838700000 \[Pi]^6 + 4233606264 \[Pi]^8 - 
        3061800 \[Pi]^4 (55933 + 8352 Zeta[3]) - 
        175 (28222587648 Z35 + 
           5 (133308458725 - 32624254656 Zeta[3]^2 + 
              685283328 Zeta[3]^3 - 11898132768 Zeta[5] - 
              216 Zeta[3] (-463180703 + 16780608 Zeta[5]) + 
              356380502976 Zeta[7] + 21404466432 Zeta[9]))) - 
     12 n^7 (161352000 \[Pi]^6 + 5821134012 \[Pi]^8 - 
        680400 \[Pi]^4 (-195571 + 52812 Zeta[3]) - 
        175 (64701327744 Z35 + 
           5 (-6491618959 + 5129500608 Zeta[3]^2 + 
              3883272192 Zeta[3]^3 + 50363342784 Zeta[5] + 
              216 Zeta[3] (236404171 + 43203456 Zeta[5]) + 
              165379190400 Zeta[7] + 81317115648 Zeta[9]))) + 
     n^9 (-17339508000 \[Pi]^6 - 7600542336 \[Pi]^8 - 
        4082400 \[Pi]^4 (-2941 + 3240 Zeta[3]) + 
        175 (73285005312 Z35 + 
           5 (811748267 + 1404438912 Zeta[3]^2 + 
              5321023488 Zeta[3]^3 - 3503741184 Zeta[5] + 
              5184 Zeta[3] (-391613 + 5845608 Zeta[5]) + 
              56806082784 Zeta[7] + 109033952256 Zeta[9]))))}, 0, 7,
  1];

Crit[C,delta]=SeriesData[eps, 0, {3, 1, (4 - 2 n + 25 n^2)/(
  54 n^2), (-1696 + 3424 n - 1788 n^2 + 250 n^3 + 539 n^4)/(
  2916 n^4), (
  898880 + n^2 (2861148 - 176256 Zeta[3]) - 
   30 n^5 (7 + 864 Zeta[3]) + 96 n (-27941 + 1512 Zeta[3]) + 
   n^6 (8798 + 5184 Zeta[3]) - 4 n^3 (315421 + 12960 Zeta[3]) + 
   3 n^4 (65029 + 34560 Zeta[3]))/(157464 n^6), 
  1/(42515280 n^8) (-2667875840 - 542720 n (-19025 + 1701 Zeta[3]) + 
     20 n^6 (-689827 + 11664 \[Pi]^4 - 6701940 Zeta[3] - 
        5365440 Zeta[5]) + 
     n^8 (285565 + 11664 \[Pi]^4 + 2648700 Zeta[3] - 
        4665600 Zeta[5]) - 
     20 n^5 (-35687021 + 5832 \[Pi]^4 - 26224560 Zeta[3] - 
        3965760 Zeta[5]) - 
     20 n^7 (116254 + 2916 \[Pi]^4 - 191241 Zeta[3] - 
        1399680 Zeta[5]) + 
     160 n^2 (-98632649 + 13868496 Zeta[3] - 1049760 Zeta[5]) - 
     8 n^4 (561651025 + 49572 \[Pi]^4 + 34102620 Zeta[3] - 
        583200 Zeta[5]) + 
     16 n^3 (745113295 + 20412 \[Pi]^4 - 88743600 Zeta[3] + 
        10497600 Zeta[5])), 
  1/(21427701120 n^10) (15836510986240 + 
     2818887680 n (-26573 + 3024 Zeta[3]) + 
     13547520 n^2 (10876523 - 2146708 Zeta[3] + 31752 Zeta[3]^2 + 
        171720 Zeta[5]) - 
     5 n^10 (-2224908 \[Pi]^4 + 622080 \[Pi]^6 + 
        7 (4099609 - 46570896 Zeta[3] + 21275136 Zeta[3]^2 + 
           121569984 Zeta[5] - 246903552 Zeta[7])) + 
     2160 n^5 (-2760912 \[Pi]^4 + 51840 \[Pi]^6 + 
        7 (-2038985639 - 137129528 Zeta[3] + 27537408 Zeta[3]^2 - 
           43330896 Zeta[5] - 128024064 Zeta[7])) - 
     21504 n^3 (180306 \[Pi]^4 + 
        5 (1441431515 - 331991406 Zeta[3] + 6858432 Zeta[3]^2 + 
           45365670 Zeta[5] + 3536379 Zeta[7])) - 
     135 n^8 (4170096 \[Pi]^4 + 529920 \[Pi]^6 - 
        7 (-19459715 + 55133536 Zeta[3] + 34712064 Zeta[3]^2 + 
           267425280 Zeta[5] + 256048128 Zeta[7])) + 
     120 n^7 (18357192 \[Pi]^4 + 440640 \[Pi]^6 - 
        7 (199850419 + 1270179540 Zeta[3] + 96624576 Zeta[3]^2 + 
           1220695920 Zeta[5] + 432081216 Zeta[7])) - 
     96 n^4 (-97079472 \[Pi]^4 + 1166400 \[Pi]^6 - 
        35 (27632721589 - 4792958856 Zeta[3] + 16189632 Zeta[3]^2 + 
           834805440 Zeta[5] + 488663280 Zeta[7])) + 
     2 n^9 (8032122 \[Pi]^4 + 9331200 \[Pi]^6 - 
        35 (7738711 - 49174776 Zeta[3] + 22394880 Zeta[3]^2 + 
           97783200 Zeta[5] + 864162432 Zeta[7])) + 
     12 n^6 (-95487336 \[Pi]^4 + 259200 \[Pi]^6 + 
        35 (11604123503 + 9642987792 Zeta[3] - 268645248 Zeta[3]^2 + 
           2822192928 Zeta[5] + 2016379008 Zeta[7])))} , 0, 7, 1];

Crit[C,eta]=SeriesData[eps, 0, {((-1 + n) (2 + n))/(
  54 n^2), ((-1 + n) (-1696 + 1728 n - 222 n^2 + 109 n^3))/(
  5832 n^4), ((-1 + n) (1797760 + n^5 (7217 - 10368 Zeta[3]) + 
     32 n^4 (901 + 1296 Zeta[3]) + 64 n (-55733 + 4536 Zeta[3]) - 
     8 n^2 (-286541 + 7776 Zeta[3]) - 
     16 n^3 (31747 + 10368 Zeta[3])))/(629856 n^6), 
  1/(340122240 n^8) (1 - n) (10671503360 - 
     128 n^3 (129928745 + 10206 \[Pi]^4 - 4796820 Zeta[3]) + 
     542720 n (-56437 + 6804 Zeta[3]) + 
     8 n^4 (34992 \[Pi]^4 + 
        5 (91492591 + 39062736 Zeta[3] - 466560 Zeta[5])) + 
     n^7 (-1607555 + 46656 \[Pi]^4 + 6395760 Zeta[3] - 
        18662400 Zeta[5]) - 
     3840 n^2 (-8650999 + 1349784 Zeta[3] - 174960 Zeta[5]) + 
     n^6 (-9743500 - 186624 \[Pi]^4 + 42690240 Zeta[3] + 
        93312000 Zeta[5]) + 
     96 n^5 (7776 \[Pi]^4 - 
        5 (480617 + 1203012 Zeta[3] + 699840 Zeta[5]))), 
  1/(85710804480 n^10) (-1 + n) (31673021972480 + 
     16913326080 n (-6985 + 1008 Zeta[3]) + 
     6021120 n^2 (29656355 - 6828714 Zeta[3] + 142884 Zeta[3]^2 + 
        772740 Zeta[5]) + 
     n^9 (-13431096 \[Pi]^4 + 6220800 \[Pi]^6 + 
        35 (3421613 - 39195792 Zeta[3] + 42550272 Zeta[3]^2 + 
           142363008 Zeta[5] - 493807104 Zeta[7])) - 
     192 n^4 (-56690928 \[Pi]^4 + 1166400 \[Pi]^6 + 
        35 (-8692853185 + 433382760 Zeta[3] + 75256128 Zeta[3]^2 - 
           94374720 Zeta[5] - 375499152 Zeta[7])) - 
     387072 n^3 (20034 \[Pi]^4 + 
        5 (71904269 - 16002902 Zeta[3] + 317520 Zeta[3]^2 + 
           2636550 Zeta[5] + 392931 Zeta[7])) + 
     192 n^6 (-17089947 \[Pi]^4 + 32400 \[Pi]^6 + 
        140 (34271561 + 86246946 Zeta[3] + 3770388 Zeta[3]^2 + 
           58184811 Zeta[5] + 12859560 Zeta[7])) - 
     672 n^5 (1918728 \[Pi]^4 + 
        5 (3651497137 + 1780610616 Zeta[3] - 97324416 Zeta[3]^2 + 
           239019984 Zeta[5] + 401218272 Zeta[7])) + 
     24 n^7 (50526504 \[Pi]^4 + 4665600 \[Pi]^6 - 
        35 (-26552129 + 252926568 Zeta[3] + 72596736 Zeta[3]^2 + 
           650861568 Zeta[5] + 452656512 Zeta[7])) - 
     6 n^8 (14941584 \[Pi]^4 + 5184000 \[Pi]^6 - 
        35 (-3065491 - 22949280 Zeta[3] + 22021632 Zeta[3]^2 + 
           189692928 Zeta[5] + 493807104 Zeta[7])))} , 2, 7, 1];

Crit[C,gamma]=SeriesData[eps, 0, {1, (-1 + n)/(3 n), (
  212 - 354 n + 135 n^2 + 7 n^3)/(
  162 n^3), ((-1 + n) (89888 + n^2 (51816 - 5184 Zeta[3]) + 
     32 n (-4204 + 567 Zeta[3]) + n^4 (-361 + 648 Zeta[3]) - 
     4 n^3 (347 + 1458 Zeta[3])))/(8748 n^5), 
  1/(2361960 n^7) (-1 + n) (-238203200 - 
     127200 n (-4351 + 756 Zeta[3]) - 
     3 n^5 (418895 + 4374 \[Pi]^4 - 698760 Zeta[3] - 
        1555200 Zeta[5]) - 
     3 n^4 (1981315 + 3888 \[Pi]^4 + 4700160 Zeta[3] - 
        777600 Zeta[5]) + 
     n^6 (-88625 + 1458 \[Pi]^4 + 232470 Zeta[3] - 583200 Zeta[5]) + 
     60 n^2 (-7350947 + 1988928 Zeta[3] - 349920 Zeta[5]) + 
     8 n^3 (5103 \[Pi]^4 + 
        5 (3254743 - 495882 Zeta[3] + 29160 Zeta[5]))), 
  1/(1785641760 n^9) (1 - n) (-1979563873280 - 
     704721920 n (-8849 + 1701 Zeta[3]) - 
     2240 n^2 (3365077615 - 1136026944 Zeta[3] + 30862944 Zeta[3]^2 + 
        166911840 Zeta[5]) - 
     4 n^5 (-31240566 \[Pi]^4 + 291600 \[Pi]^6 + 
        35 (-424583063 - 757020816 Zeta[3] + 102666528 Zeta[3]^2 + 
           3254256 Zeta[5] - 752284260 Zeta[7])) + 
     32 n^4 (-23494212 \[Pi]^4 + 656100 \[Pi]^6 + 
        35 (-950719631 + 201707010 Zeta[3] + 18265824 Zeta[3]^2 - 
           9462420 Zeta[5] - 190964466 Zeta[7])) + 
     n^8 (-1464561 \[Pi]^4 + 583200 \[Pi]^6 + 
        35 (814133 - 4409964 Zeta[3] + 2519424 Zeta[3]^2 + 
           15956352 Zeta[5] - 46294416 Zeta[7])) + 
     1120 n^3 (3815163943 + 540918 \[Pi]^4 - 1497673152 Zeta[3] + 
        46294416 Zeta[3]^2 + 316138140 Zeta[5] + 63654822 Zeta[7]) - 
     4 n^6 (-22208256 \[Pi]^4 + 583200 \[Pi]^6 + 
        35 (-62263115 + 117361224 Zeta[3] + 14486688 Zeta[3]^2 + 
           238642524 Zeta[5] + 104162436 Zeta[7])) + 
     n^7 (-13206564 \[Pi]^4 - 4665600 \[Pi]^6 + 
        35 (8632637 - 51912576 Zeta[3] + 12597120 Zeta[3]^2 + 
           152191872 Zeta[5] + 370355328 Zeta[7]))), 
  1/(1607077584000 n^11) (-1 + n) (-20983377056768000 - 
     3735026176000 n (-22343 + 4536 Zeta[3]) - 
     2991744000 n^2 (45215941 - 16876800 Zeta[3] + 762048 Zeta[3]^2 + 
        2060640 Zeta[5]) + 
     1881600 n^3 (4778109 \[Pi]^4 + 
        5 (12076999874 + 419711544 Zeta[3]^2 + 1183545270 Zeta[5] - 
           135 Zeta[3] (43792565 + 489888 Zeta[5]) + 
           187428087 Zeta[7])) + 
     10 n^10 (-70421400 \[Pi]^6 + 47638692 \[Pi]^8 - 
        25515 \[Pi]^4 (-4537 + 5184 Zeta[3]) - 
        175 (2152301 + 461054592 Z35 + 209462112 Zeta[3]^2 + 
           161243136 Zeta[3]^3 + 202614372 Zeta[5] + 
           5184 Zeta[3] (-9989 + 89424 Zeta[5]) - 
           1040364648 Zeta[7] + 3227102208 Zeta[9])) + 
     45 n^8 (890859600 \[Pi]^6 + 131358024 \[Pi]^8 + 
        45360 \[Pi]^4 (60371 + 14904 Zeta[3]) - 
        175 (-16384957 + 1728324864 Z35 + 1503232992 Zeta[3]^2 + 
           627056640 Zeta[3]^3 + 5357317536 Zeta[5] + 
           72 Zeta[3] (-29917493 + 65746080 Zeta[5]) + 
           21354445368 Zeta[7] + 13208251392 Zeta[9])) + 
     288 n^5 (-1463602500 \[Pi]^6 + 75750633 \[Pi]^8 - 
        226800 \[Pi]^4 (-192602 + 11907 Zeta[3]) - 
        350 (1307266128 Z35 + 
           5 (-22559717560 + 1267930260 Zeta[3]^2 + 
              120932352 Zeta[3]^3 + 260626032 Zeta[5] + 
              9 Zeta[3] (686835143 + 66259296 Zeta[5]) - 
              16008942789 Zeta[7] + 2073485952 Zeta[9]))) - 
     96 n^4 (-4636440000 \[Pi]^6 + 331941888 \[Pi]^8 - 
        8164800 \[Pi]^4 (-24349 + 1323 Zeta[3]) - 
        175 (7417184256 Z35 + 
           5 (-611967156863 - 17173700352 Zeta[3]^2 + 
              550914048 Zeta[3]^3 - 63838759392 Zeta[5] + 
              3888 Zeta[3] (79579835 + 2131056 Zeta[5]) - 
              85158578232 Zeta[7] + 9473967360 Zeta[9]))) + 
     12 n^6 (1051380000 \[Pi]^6 + 4233606264 \[Pi]^8 - 
        3061800 \[Pi]^4 (46115 + 8352 Zeta[3]) - 
        175 (28222587648 Z35 + 
           5 (67939070947 - 31163548608 Zeta[3]^2 + 
              685283328 Zeta[3]^3 - 13818641472 Zeta[5] - 
              216 Zeta[3] (-460692385 + 16780608 Zeta[5]) + 
              344806898976 Zeta[7] + 21404466432 Zeta[9]))) + 
     n^9 (-5987034000 \[Pi]^6 - 3800271168 \[Pi]^8 - 
        8164800 \[Pi]^4 (-1669 + 810 Zeta[3]) + 
        175 (36642502656 Z35 + 
           5 (271771429 + 376373952 Zeta[3]^2 + 
              2660511744 Zeta[3]^3 - 5328146304 Zeta[5] + 
              5184 Zeta[3] (10273 + 2922804 Zeta[5]) + 
              19514513520 Zeta[7] + 54516976128 Zeta[9]))) - 
     24 n^7 (23328000 \[Pi]^6 + 1455283503 \[Pi]^8 - 
        170100 \[Pi]^4 (-194707 + 52812 Zeta[3]) - 
        350 (8087665968 Z35 + 
           5 (749942712 Zeta[3]^2 + 485409024 Zeta[3]^3 + 
              81 Zeta[3] (52886999 + 14401152 Zeta[5]) + 
              2 (-895945123 + 2808126630 Zeta[5] + 
                 9694828845 Zeta[7] + 5082319728 Zeta[9])))))}, 0, 7,
  1];

Crit[C,nu]=SeriesData[eps, 0, {1/2, (-1 + n)/(6 n), (
  424 - 714 n + 273 n^2 + 17 n^3)/(648 n^3), 
  1/(69984 n^5) (-359552 + 902752 n - 755432 n^2 + 218342 n^3 - 
     5101 n^4 - 1009 n^5 - 72576 n Zeta[3] + 93312 n^2 Zeta[3] + 
     2592 n^3 Zeta[3] - 25920 n^4 Zeta[3] + 2592 n^5 Zeta[3]), 
  1/(37791360 n^7) (1905625600 - 6360169600 n + 8035128480 n^2 - 
     4654096040 n^3 + 1127720120 n^4 - 44574600 n^5 - 9101255 n^6 - 
     532705 n^7 - 326592 n^3 \[Pi]^4 + 419904 n^4 \[Pi]^4 + 
     11664 n^5 \[Pi]^4 - 116640 n^6 \[Pi]^4 + 11664 n^7 \[Pi]^4 + 
     769305600 n Zeta[3] - 1728345600 n^2 Zeta[3] + 
     1118655360 n^3 Zeta[3] - 44323200 n^4 Zeta[3] - 
     132684480 n^5 Zeta[3] + 15688080 n^6 Zeta[3] + 
     1704240 n^7 Zeta[3] + 167961600 n^2 Zeta[5] - 
     177292800 n^3 Zeta[5] - 9331200 n^4 Zeta[5] - 
     18662400 n^5 Zeta[5] + 41990400 n^6 Zeta[5] - 
     4665600 n^7 Zeta[5]), 
  1/(28570268160 n^9) (-15836510986240 + 65949286717440 n - 
     111045953894400 n^2 + 95781572624640 n^3 - 43684874523360 n^4 + 
     9377038613880 n^5 - 474013976520 n^6 - 64485061200 n^7 - 
     1895786235 n^8 - 163728005 n^9 + 4846625280 n^3 \[Pi]^4 - 
     10888577280 n^4 \[Pi]^4 + 7047528768 n^5 \[Pi]^4 - 
     279236160 n^6 \[Pi]^4 - 835912224 n^7 \[Pi]^4 + 
     98834904 n^8 \[Pi]^4 + 10736712 n^9 \[Pi]^4 + 
     167961600 n^4 \[Pi]^6 - 177292800 n^5 \[Pi]^6 - 
     9331200 n^6 \[Pi]^6 - 18662400 n^7 \[Pi]^6 + 
     41990400 n^8 \[Pi]^6 - 4665600 n^9 \[Pi]^6 - 
     9589855887360 n Zeta[3] + 30025004728320 n^2 Zeta[3] - 
     33961500840960 n^3 Zeta[3] + 15344777064960 n^4 Zeta[3] - 
     938513278080 n^5 Zeta[3] - 1022512740480 n^6 Zeta[3] + 
     128844354240 n^7 Zeta[3] + 12685513680 n^8 Zeta[3] + 
     1071085680 n^9 Zeta[3] - 553063956480 n^2 Zeta[3]^2 + 
     967861923840 n^3 Zeta[3]^2 - 251136184320 n^4 Zeta[3]^2 - 
     278648294400 n^5 Zeta[3]^2 + 98761420800 n^6 Zeta[3]^2 + 
     19752284160 n^7 Zeta[3]^2 - 2821754880 n^8 Zeta[3]^2 - 
     705438720 n^9 Zeta[3]^2 - 2991060172800 n^2 Zeta[5] + 
     5837766681600 n^3 Zeta[5] - 2931489792000 n^4 Zeta[5] + 
     80746606080 n^5 Zeta[5] - 270297336960 n^6 Zeta[5] + 
     318907290240 n^7 Zeta[5] - 40497408000 n^8 Zeta[5] - 
     4075868160 n^9 Zeta[5] + 570347205120 n^3 Zeta[7] - 
     2281388820480 n^4 Zeta[7] + 2553599986560 n^5 Zeta[7] - 
     959220299520 n^6 Zeta[7] + 220361420160 n^7 Zeta[7] - 
     116661928320 n^8 Zeta[7] + 12962436480 n^9 Zeta[7]), 
  1/(25713241344000 n^11) (167867016454144000 - 
     837856011905024000 n + 1760911164737536000 n^2 - 
     2012793621420288000 n^3 + 1342868694972000000 n^4 - 
     515868758477688000 n^5 + 101335703871612000 n^6 - 
     5905200998634000 n^7 - 563232817644000 n^8 + 2337215221250 n^9 + 
     1922347387625 n^10 - 13978622875 n^11 - 
     71923919155200 n^3 \[Pi]^4 + 225187535462400 n^4 \[Pi]^4 - 
     254711256307200 n^5 \[Pi]^4 + 115085827987200 n^6 \[Pi]^4 - 
     7038849585600 n^7 \[Pi]^4 - 7668845553600 n^8 \[Pi]^4 + 
     966332656800 n^9 \[Pi]^4 + 95141352600 n^10 \[Pi]^4 + 
     8033142600 n^11 \[Pi]^4 - 3560785920000 n^4 \[Pi]^6 + 
     6949722240000 n^5 \[Pi]^6 - 3489868800000 n^6 \[Pi]^6 + 
     104944896000 n^7 \[Pi]^6 - 333119952000 n^8 \[Pi]^6 + 
     379336608000 n^9 \[Pi]^6 - 45061920000 n^10 \[Pi]^6 - 
     5167152000 n^11 \[Pi]^6 + 254931369984 n^4 \[Pi]^8 - 
     429460828416 n^5 \[Pi]^8 - 231896742912 n^6 \[Pi]^8 + 
     685840633920 n^7 \[Pi]^8 - 326703321216 n^8 \[Pi]^8 + 
     77691057984 n^9 \[Pi]^8 - 34213264704 n^10 \[Pi]^8 + 
     3811095360 n^11 \[Pi]^8 - 996869564006400 n^4 Z35 + 
     2051048969625600 n^5 Z35 - 580039933132800 n^6 Z35 - 
     1017630625536000 n^7 Z35 + 652375619481600 n^8 Z35 - 
     160183970150400 n^9 Z35 + 57754268006400 n^10 Z35 - 
     6454764288000 n^11 Z35 + 135536629874688000 n Zeta[3] - 
     540743798439936000 n^2 Zeta[3] + 
     853210682537472000 n^3 Zeta[3] - 
     658158323042304000 n^4 Zeta[3] + 
     235250250842880000 n^5 Zeta[3] - 16304919478848000 n^6 Zeta[3] - 
     10384557743952000 n^7 Zeta[3] + 1470163223088000 n^8 Zeta[3] + 
     124143311880000 n^9 Zeta[3] - 866948670000 n^10 Zeta[3] + 
     595863702000 n^11 Zeta[3] - 8295959347200 n^4 \[Pi]^4 Zeta[3] + 
     14517928857600 n^5 \[Pi]^4 Zeta[3] - 
     3767042764800 n^6 \[Pi]^4 Zeta[3] - 
     4179724416000 n^7 \[Pi]^4 Zeta[3] + 
     1481421312000 n^8 \[Pi]^4 Zeta[3] + 
     296284262400 n^9 \[Pi]^4 Zeta[3] - 
     42326323200 n^10 \[Pi]^4 Zeta[3] - 
     10581580800 n^11 \[Pi]^4 Zeta[3] + 
     18238820253696000 n^2 Zeta[3]^2 - 
     49892514029568000 n^3 Zeta[3]^2 + 
     43240509075456000 n^4 Zeta[3]^2 - 
     6436591402752000 n^5 Zeta[3]^2 - 
     7792487732736000 n^6 Zeta[3]^2 + 
     2382681982464000 n^7 Zeta[3]^2 + 358859126304000 n^8 Zeta[3]^2 - 
     102258731232000 n^9 Zeta[3]^2 + 5802233472000 n^10 Zeta[3]^2 - 
     2820775104000 n^11 Zeta[3]^2 - 370214240256000 n^4 Zeta[3]^3 + 
     857813483520000 n^5 Zeta[3]^3 - 430035443712000 n^6 Zeta[3]^3 - 
     220661231616000 n^7 Zeta[3]^3 + 202602000384000 n^8 Zeta[3]^3 - 
     58128150528000 n^9 Zeta[3]^3 + 20880986112000 n^10 Zeta[3]^3 - 
     2257403904000 n^11 Zeta[3]^3 + 49319258849280000 n^2 Zeta[5] - 
     138746567070720000 n^3 Zeta[5] + 
     132703306089984000 n^4 Zeta[5] - 42267310202880000 n^5 Zeta[5] - 
     2107868422464000 n^6 Zeta[5] - 902888241696000 n^7 Zeta[5] + 
     2377468594368000 n^8 Zeta[5] - 340590549600000 n^9 Zeta[5] - 
     32434327800000 n^10 Zeta[5] - 2374718472000 n^11 Zeta[5] + 
     4977575608320000 n^3 Zeta[3] Zeta[5] - 
     10545462337536000 n^4 Zeta[3] Zeta[5] + 
     7972304062464000 n^5 Zeta[3] Zeta[5] - 
     2708884684800000 n^6 Zeta[3] Zeta[5] - 
     87474401280000 n^7 Zeta[3] Zeta[5] + 
     690165971712000 n^8 Zeta[3] Zeta[5] - 
     404286930432000 n^9 Zeta[3] Zeta[5] + 
     112552747776000 n^10 Zeta[3] Zeta[5] - 
     6490036224000 n^11 Zeta[3] Zeta[5] - 
     14106587539968000 n^3 Zeta[7] + 71390186832384000 n^4 Zeta[7] - 
     122020908190272000 n^5 Zeta[7] + 93802195416384000 n^6 Zeta[7] - 
     35605736375328000 n^7 Zeta[7] + 7914697275240000 n^8 Zeta[7] - 
     1518226474968000 n^9 Zeta[7] + 131110195104000 n^10 Zeta[7] + 
     13268861424000 n^11 Zeta[7] - 6366506065920000 n^4 Zeta[9] + 
     14726801424384000 n^5 Zeta[9] - 6562320178176000 n^6 Zeta[9] - 
     5213294037504000 n^7 Zeta[9] + 4247438694912000 n^8 Zeta[9] - 
     1213738670592000 n^9 Zeta[9] + 426798263808000 n^10 Zeta[9] - 
     45179430912000 n^11 Zeta[9])}, 0, 7, 1];

Crit[C,nuRev]=SeriesData[eps, 0, {2, -((2 (-1 + n))/(
   3 n)), ((-1 + n) (424 - 326 n + 19 n^2))/(
  162 n^3), ((1 - n) (359552 - 24 n^2 (-11039 + 864 Zeta[3]) + 
     32 n (-17929 + 2268 Zeta[3]) + n^4 (-937 + 2592 Zeta[3]) - 
     2 n^3 (14179 + 11664 Zeta[3])))/(17496 n^5), 
  1/(9447840 n^7) (1 - n) (-1905625600 - 
     508800 n (-9073 + 1512 Zeta[3]) - 
     48 n^4 (1944 \[Pi]^4 + 
        5 (681113 + 484272 Zeta[3] - 77760 Zeta[5])) + 
     n^6 (-124285 + 11664 \[Pi]^4 + 771120 Zeta[3] - 
        4665600 Zeta[5]) - 
     36 n^5 (106775 + 2916 \[Pi]^4 - 742320 Zeta[3] - 
        1036800 Zeta[5]) + 
     1440 n^2 (-2771141 + 684144 Zeta[3] - 116640 Zeta[5]) + 
     8 n^3 (40824 \[Pi]^4 + 
        5 (35615795 - 4830192 Zeta[3] + 233280 Zeta[5]))), 
  1/(7142567040 n^9) (-1 + n) (-15836510986240 - 
     1409443840 n (-36509 + 6804 Zeta[3]) - 
     71680 n^2 (912938455 - 291579588 Zeta[3] + 7715736 Zeta[3]^2 + 
        41727960 Zeta[5]) - 
     8 n^5 (-152151048 \[Pi]^4 + 1166400 \[Pi]^6 + 
        35 (-5140343393 - 3138622992 Zeta[3] + 410666112 Zeta[3]^2 + 
           31212864 Zeta[5] - 3009137040 Zeta[7])) + 
     32 n^4 (-193954824 \[Pi]^4 + 5248800 \[Pi]^6 + 
        35 (-10951444321 + 2202781392 Zeta[3] + 146126592 Zeta[3]^2 - 
           155481120 Zeta[5] - 1527715728 Zeta[7])) + 
     n^8 (-4858056 \[Pi]^4 + 4665600 \[Pi]^6 + 
        35 (64327 - 12966480 Zeta[3] + 20155392 Zeta[3]^2 + 
           49268736 Zeta[5] - 370355328 Zeta[7])) + 
     17920 n^3 (2265989264 + 270459 \[Pi]^4 - 812503062 Zeta[3] + 
        23147208 Zeta[3]^2 + 163580310 Zeta[5] + 31827411 Zeta[7]) - 
     16 n^7 (10522386 \[Pi]^4 + 2332800 \[Pi]^6 - 
        35 (-4273967 - 2117988 Zeta[3] + 6298560 Zeta[3]^2 + 
           117386496 Zeta[5] + 185177664 Zeta[7])) - 
     16 n^6 (-45763704 \[Pi]^4 + 1166400 \[Pi]^6 + 
        35 (-9047653 + 419561856 Zeta[3] + 28973376 Zeta[3]^2 + 
           506678328 Zeta[5] + 208324872 Zeta[7]))), 
  1/(6428310336000 n^11) (1 - n) (-167867016454144000 - 
     14940104704000 n (-45799 + 9072 Zeta[3]) - 
     95735808000 n^2 (12016451 - 4312692 Zeta[3] + 190512 Zeta[3]^2 + 
        515160 Zeta[5]) + 
     7526400 n^3 (9556218 \[Pi]^4 + 
        5 (27176254147 + 851425344 Zeta[3]^2 + 2432000700 Zeta[5] - 
           162 Zeta[3] (77391793 + 816480 Zeta[5]) + 
           374856174 Zeta[7])) + 
     1440 n^8 (236322900 \[Pi]^6 + 32839506 \[Pi]^8 + 
        90720 \[Pi]^4 (13489 + 1863 Zeta[3]) - 
        175 (-163080521 + 432081216 Z35 + 464221368 Zeta[3]^2 + 
           156764160 Zeta[3]^3 + 2534207688 Zeta[5] + 
           576 Zeta[3] (218791 + 2054565 Zeta[5]) + 
           5976445518 Zeta[7] + 3302062848 Zeta[9])) + 
     5 n^10 (-473558400 \[Pi]^6 + 762219072 \[Pi]^8 - 
        204120 \[Pi]^4 (-3335 + 10368 Zeta[3]) - 
        175 (-10365955 + 7376873472 Z35 + 2820635136 Zeta[3]^2 + 
           2579890176 Zeta[3]^3 + 747693504 Zeta[5] + 
           3888 Zeta[3] (-68143 + 1907712 Zeta[5]) - 
           6275885184 Zeta[7] + 51633635328 Zeta[9])) - 
     768 n^4 (-4636440000 \[Pi]^6 + 331941888 \[Pi]^8 - 
        6123600 \[Pi]^4 (-33331 + 1764 Zeta[3]) - 
        175 (7417184256 Z35 + 
           5 (-757839146519 - 18235777536 Zeta[3]^2 + 
              550914048 Zeta[3]^3 - 70442041392 Zeta[5] + 
              432 Zeta[3] (815421085 + 19179504 Zeta[5]) - 
              85752689904 Zeta[7] + 9473967360 Zeta[9]))) + 
     576 n^5 (-6058530000 \[Pi]^6 + 303002532 \[Pi]^8 - 
        793800 \[Pi]^4 (-238831 + 13608 Zeta[3]) - 
        175 (10458129024 Z35 + 
           5 (-270744899527 + 9918606816 Zeta[3]^2 + 
              967458816 Zeta[3]^3 - 2015561664 Zeta[5] + 
              1152 Zeta[3] (63162235 + 4141206 Zeta[5]) - 
              131162980536 Zeta[7] + 16587887616 Zeta[9]))) + 
     96 n^6 (2159460000 \[Pi]^6 + 4233606264 \[Pi]^8 - 
        3061800 \[Pi]^4 (62951 + 8352 Zeta[3]) - 
        175 (28222587648 Z35 + 
           5 (192291977551 - 33983343936 Zeta[3]^2 + 
              685283328 Zeta[3]^3 - 11945585808 Zeta[5] - 
              3888 Zeta[3] (-26033591 + 932256 Zeta[5]) + 
              364250553696 Zeta[7] + 21404466432 Zeta[9]))) - 
     96 n^7 (-16524000 \[Pi]^6 + 2910567006 \[Pi]^8 - 
        85050 \[Pi]^4 (-807259 + 211248 Zeta[3]) - 
        175 (32350663872 Z35 + 
           5 (2187976555 + 2271447360 Zeta[3]^2 + 
              1941636096 Zeta[3]^3 + 26958777048 Zeta[5] + 
              108 Zeta[3] (288136811 + 43203456 Zeta[5]) + 
              84718833768 Zeta[7] + 40658557824 Zeta[9]))) + 
     2 n^9 (-37711656000 \[Pi]^6 - 15201084672 \[Pi]^8 - 
        2041200 \[Pi]^4 (-2179 + 12960 Zeta[3]) + 
        175 (146570010624 Z35 + 
           5 (924461323 + 3437054208 Zeta[3]^2 + 
              10642046976 Zeta[3]^3 + 1574608896 Zeta[5] + 
              7776 Zeta[3] (-428045 + 7794144 Zeta[5]) + 
              122500693440 Zeta[7] + 218067904512 Zeta[9]))))}, 0, 7,
  1];

Crit[C,omega1]=SeriesData[eps, 0, {1, -((-212 + 216 n - 21 n^2 + 17 n^3)/(
   27 n^2 (2 + n))), 
  1/(2916 n^4 (2 + n)^3) (-719104 - 11683 n^6 + 
     24 n^5 (4001 + 432 Zeta[3]) + 80 n^3 (-11183 + 1944 Zeta[3]) - 
     128 n (-863 + 2268 Zeta[3]) + n^7 (1603 + 2592 Zeta[3]) - 
     48 n^2 (-23735 + 4752 Zeta[3]) + 8 n^4 (17261 + 17496 Zeta[3])), 
  1/(1574640 n^6 (2 + n)^5) (15245004800 + 
     7598080 n (317 + 1296 Zeta[3]) - 
     384 n^3 (13608 \[Pi]^4 + 
        5 (6597263 + 5345136 Zeta[3] - 4199040 Zeta[5])) + 
     24 n^7 (104198785 + 141912 \[Pi]^4 - 23654160 Zeta[3] - 
        86313600 Zeta[5]) + 
     n^10 (7758115 + 46656 \[Pi]^4 + 19491840 Zeta[3] - 
        20995200 Zeta[5]) + 
     192 n^6 (-9666565 + 22356 \[Pi]^4 + 25094340 Zeta[3] - 
        17641800 Zeta[5]) + 
     2 n^9 (-53303635 + 46656 \[Pi]^4 - 9026640 Zeta[3] - 
        6998400 Zeta[5]) + 
     480 n^8 (-686059 + 1701 \[Pi]^4 - 1627722 Zeta[3] - 
        831060 Zeta[5]) - 
     7680 n^4 (-5918341 + 1215 \[Pi]^4 + 1640358 Zeta[3] - 
        772740 Zeta[5]) + 
     6400 n^2 (-4382851 + 1551312 Zeta[3] + 629856 Zeta[5]) - 
     96 n^5 (27216 \[Pi]^4 + 
        5 (43019795 - 7347888 Zeta[3] + 466560 Zeta[5])) + 
     n^11 (11664 \[Pi]^4 - 
        5 (178417 + 204768 Zeta[3] + 
           1399680 Zeta[5]))), -((506768351559680 + 
       38659031040 n (5119 + 11340 Zeta[3]) + 
       92897280 n^2 (-12061847 + 5777472 Zeta[3] + 381024 Zeta[3]^2 + 
          2404080 Zeta[5]) + 
       320 n^9 (-404157600 \[Pi]^4 + 68934240 \[Pi]^6 + 
          7 (-48795552835 - 10772905392 Zeta[3] + 
             5969775168 Zeta[3]^2 + 28321545024 Zeta[5] - 
             45877766256 Zeta[7])) - 
       256 n^6 (-2006009712 \[Pi]^4 + 234446400 \[Pi]^6 + 
          35 (267246622061 - 94099300560 Zeta[3] + 
             8825542272 Zeta[3]^2 + 37635622272 Zeta[5] - 
             41387207904 Zeta[7])) - 
       23040 n^5 (2326968 \[Pi]^4 + 2099520 \[Pi]^6 + 
          7 (-11315017907 - 693522864 Zeta[3] + 247743360 Zeta[3]^2 + 
             1663058304 Zeta[5] - 2006091360 Zeta[7])) - 
       2304 n^7 (-127275624 \[Pi]^4 + 13413600 \[Pi]^6 + 
          35 (-7579851913 - 668944656 Zeta[3] + 261880128 Zeta[3]^2 + 
             954861696 Zeta[5] - 1424839248 Zeta[7])) + 
       6 n^13 (-58609656 \[Pi]^4 + 20995200 \[Pi]^6 + 
          35 (-331662863 - 751994928 Zeta[3] + 482049792 Zeta[3]^2 + 
             1114207488 Zeta[5] - 1234517760 Zeta[7])) + 
       n^15 (6450192 \[Pi]^4 + 6998400 \[Pi]^6 + 
          35 (-20734249 - 48012912 Zeta[3] + 15116544 Zeta[3]^2 - 
             108428544 Zeta[5] - 740710656 Zeta[7])) + 
       3456 n^8 (-37884672 \[Pi]^4 + 2462400 \[Pi]^6 + 
          35 (1947669937 - 2249514288 Zeta[3] + 181958400 Zeta[3]^2 + 
             817382016 Zeta[5] - 704703888 Zeta[7])) + 
       63 n^14 (-1539648 \[Pi]^4 + 777600 \[Pi]^6 + 
          5 (9425375 + 36961488 Zeta[3] + 58786560 Zeta[3]^2 + 
             187287552 Zeta[5] - 493807104 Zeta[7])) - 
       458752 n^3 (540918 \[Pi]^4 - 
          5 (-342869177 - 240183144 Zeta[3] + 39680928 Zeta[3]^2 + 
             226420110 Zeta[5] - 31827411 Zeta[7])) + 
       60480 n^11 (69053239 + 392202 \[Pi]^4 + 61560 \[Pi]^6 + 
          26047800 Zeta[3] - 26885520 Zeta[3]^2 - 225639432 Zeta[5] - 
          187749576 Zeta[7]) - 
       3072 n^4 (162220968 \[Pi]^4 + 5248800 \[Pi]^6 - 
          35 (9880272829 - 10301723856 Zeta[3] + 
             603402048 Zeta[3]^2 + 2168493120 Zeta[5] + 
             216040608 Zeta[7])) + 
       28 n^12 (174499272 \[Pi]^4 + 19245600 \[Pi]^6 - 
          5 (2039199229 + 15364493424 Zeta[3] + 893135808 Zeta[3]^2 + 
             19133765568 Zeta[5] + 8147817216 Zeta[7])) + 
       96 n^10 (37925496 \[Pi]^4 + 138218400 \[Pi]^6 - 
          35 (1378075123 - 10570338000 Zeta[3] + 
             126391104 Zeta[3]^2 + 1832834304 Zeta[5] + 
             14366700432 Zeta[7])))/(1190427840 n^8 (2 + 
         n)^7)), (21486978106130432000 + 
     30597334433792000 n (419 + 756 Zeta[3]) + 
     36762550272000 n^2 (-1520069 + 899000 Zeta[3] + 
        111132 Zeta[3]^2 + 343440 Zeta[5]) - 
     2752512000 n^3 (18247849151 + 4778109 \[Pi]^4 - 
        3882239928 Zeta[3]^2 - 11779962030 Zeta[5] - 
        27 Zeta[3] (-459670577 + 22044960 Zeta[5]) + 
        2061708957 Zeta[7]) - 
     1280 n^10 (-238187433600 \[Pi]^6 + 76620885984 \[Pi]^8 - 
        204120 \[Pi]^4 (846827 + 4335120 Zeta[3]) - 
        175 (-85024975005739 + 288000396288 Z35 - 
           7082314735104 Zeta[3]^2 - 126575861760 Zeta[3]^3 - 
           13374987090048 Zeta[5] - 
           1296 Zeta[3] (-53994830927 + 869512320 Zeta[5]) + 
           16787398283136 Zeta[7] - 2330108881920 Zeta[9])) + 
     491520 n^4 (-2163672000 \[Pi]^6 + 331941888 \[Pi]^8 - 
        816480 \[Pi]^4 (72893 + 5292 Zeta[3]) - 
        175 (-590571892165 + 7417184256 Z35 - 61640134272 Zeta[3]^2 + 
           2754570240 Zeta[3]^3 - 150016309200 Zeta[5] - 
           288 Zeta[3] (-3348713431 + 173327040 Zeta[5]) - 
           7643722464 Zeta[7] + 47369836800 Zeta[9])) + 
     614400 n^6 (-6265058400 \[Pi]^6 + 604014408 \[Pi]^8 - 
        61236 \[Pi]^4 (-1215509 + 262728 Zeta[3]) - 
        35 (-151515741247 + 61448751360 Z35 + 
           759533879232 Zeta[3]^2 + 13504112640 Zeta[3]^3 + 
           1662728617152 Zeta[5] - 
           9720 Zeta[3] (418195813 + 8437824 Zeta[5]) - 
           1584695651040 Zeta[7] + 206780325120 Zeta[9])) + 
     8640 n^14 (9674758800 \[Pi]^6 + 3269164212 \[Pi]^8 + 
        1890 \[Pi]^4 (-15254677 + 6824088 Zeta[3]) - 
        175 (7433381435 + 30697501824 Z35 - 12212241696 Zeta[3]^2 + 
           11634140160 Zeta[3]^3 - 98120466720 Zeta[5] + 
           100 Zeta[3] (-650491565 + 888003648 Zeta[5]) + 
           198896919120 Zeta[7] + 237312167040 Zeta[9])) + 
     5 n^18 (-11188108800 \[Pi]^6 + 15850536192 \[Pi]^8 - 
        204120 \[Pi]^4 (36163 + 303264 Zeta[3]) - 
        175 (-4224103957 + 161081892864 Z35 + 77381028864 Zeta[3]^2 + 
           58047528960 Zeta[3]^3 - 74101827456 Zeta[5] + 
           1296 Zeta[3] (-259177 + 67184640 Zeta[5]) - 
           291965969664 Zeta[7] + 1161756794880 Zeta[9])) + 
     884736 n^5 (-3997350000 \[Pi]^6 + 596858868 \[Pi]^8 - 
        37800 \[Pi]^4 (85567 + 226800 Zeta[3]) - 
        175 (12107511936 Z35 + 
           5 (-119506425583 + 15055779744 Zeta[3]^2 + 
              806215680 Zeta[3]^3 + 47826870336 Zeta[5] - 
              40 Zeta[3] (-275803471 + 125084736 Zeta[5]) - 
              41675302872 Zeta[7] + 13901621760 Zeta[9]))) + 
     108 n^17 (-5199696000 \[Pi]^6 + 2562414912 \[Pi]^8 - 
        18900 \[Pi]^4 (-433823 + 1303776 Zeta[3]) - 
        175 (23286196224 Z35 + 
           5 (-88506139 + 3805325568 Zeta[3]^2 + 
              1612431360 Zeta[3]^3 + 2608634592 Zeta[5] - 
              184 Zeta[3] (-7451227 + 38257920 Zeta[5]) - 
              22691985408 Zeta[7] + 32898078720 Zeta[9]))) + 
     n^19 (4202928000 \[Pi]^6 + 8228345472 \[Pi]^8 - 
        1020600 \[Pi]^4 (-12349 + 7776 Zeta[3]) - 
        175 (87313158144 Z35 + 
           5 (853678429 + 9464076288 Zeta[3]^2 + 
              6449725440 Zeta[3]^3 + 2977057152 Zeta[5] + 
              432 Zeta[3] (6886777 + 57853440 Zeta[5]) + 
              14526998784 Zeta[7] + 129084088320 Zeta[9]))) + 
     12 n^16 (142609248000 \[Pi]^6 + 56339515008 \[Pi]^8 - 
        1360800 \[Pi]^4 (-1256675 + 325134 Zeta[3]) - 
        175 (389966524416 Z35 + 
           5 (20016314209 + 310941804672 Zeta[3]^2 + 
              29561241600 Zeta[3]^3 + 981679277088 Zeta[5] - 
              1152 Zeta[3] (-173431123 + 110749680 Zeta[5]) + 
              519989798016 Zeta[7] + 659357521920 Zeta[9]))) + 
     6912 n^11 (-98751744000 \[Pi]^6 + 39641550336 \[Pi]^8 - 
        3175200 \[Pi]^4 (-386495 + 82296 Zeta[3]) - 
        175 (542502531072 Z35 + 
           5 (-800089158703 + 342115488000 Zeta[3]^2 + 
              39683727360 Zeta[3]^3 + 708438330144 Zeta[5] + 
              16 Zeta[3] (-43767011741 + 2723427360 Zeta[5]) - 
              691621393968 Zeta[7] + 769770501120 Zeta[9]))) - 
     27648 n^8 (-94545504000 \[Pi]^6 + 46299117888 \[Pi]^8 - 
        151200 \[Pi]^4 (-4866097 + 1475658 Zeta[3]) - 
        175 (657294206976 Z35 + 
           5 (5860095236567 + 437629205376 Zeta[3]^2 + 
              48999997440 Zeta[3]^3 + 840100169376 Zeta[5] + 
              10240 Zeta[3] (-208575257 + 7421949 Zeta[5]) - 
              1104906085632 Zeta[7] + 940862407680 Zeta[9]))) + 
     1536 n^13 (9750010500 \[Pi]^6 + 69015380373 \[Pi]^8 - 
        3444525 \[Pi]^4 (176111 + 14656 Zeta[3]) - 
        175 (714691934496 Z35 + 
           5 (191700294805 - 96174013176 Zeta[3]^2 + 
              50657218560 Zeta[3]^3 - 435800196216 Zeta[5] + 
              72 Zeta[3] (4460038043 + 2922823440 Zeta[5]) + 
              210645799506 Zeta[7] + 1010232570240 Zeta[9]))) + 
     48 n^15 (573198768000 \[Pi]^6 + 92329996176 \[Pi]^8 + 
        510300 \[Pi]^4 (2345563 + 1054080 Zeta[3]) - 
        175 (747634033152 Z35 + 
           5 (-20173433257 + 297787005504 Zeta[3]^2 + 
              61675499520 Zeta[3]^3 + 674290293120 Zeta[5] + 
              648 Zeta[3] (-417130121 + 893566080 Zeta[5]) + 
              2123896476960 Zeta[7] + 1314786608640 Zeta[9]))) - 
     12288 n^7 (36544608000 \[Pi]^6 + 49537781712 \[Pi]^8 + 
        170100 \[Pi]^4 (-16269161 + 1368576 Zeta[3]) - 
        175 (708653505024 Z35 + 
           5 (-17618850999881 - 103899972672 Zeta[3]^2 + 
              69468917760 Zeta[3]^3 + 318062894400 Zeta[5] + 
              72 Zeta[3] (47872128301 + 2250685440 Zeta[5]) - 
              674064752832 Zeta[7] + 1369180039680 Zeta[9]))) + 
     1536 n^12 (-257639778000 \[Pi]^6 + 155496382344 \[Pi]^8 - 
        680400 \[Pi]^4 (-1625890 + 1059237 Zeta[3]) - 
        175 (1803056018688 Z35 + 
           5 (-521550366061 + 240494977152 Zeta[3]^2 + 
              124913041920 Zeta[3]^3 + 404247773412 Zeta[5] + 
              216 Zeta[3] (7607806069 + 1006603200 Zeta[5]) - 
              783419879160 Zeta[7] + 2452907707200 Zeta[9]))) - 
     1024 n^9 (-2250329688000 \[Pi]^6 + 858255117552 \[Pi]^8 - 
        510300 \[Pi]^4 (-53107333 + 12651552 Zeta[3]) - 
        175 (10934793967104 Z35 + 
           5 (-14491468438451 + 6450071720832 Zeta[3]^2 + 
              706244935680 Zeta[3]^3 + 11065808781792 Zeta[5] + 
              648 Zeta[3] (-33923905559 + 950849280 Zeta[5]) - 
              11692967380704 Zeta[7] + 
              13588698101760 Zeta[9]))))/(1071385056000 n^10 (2 + 
       n)^9)}, 1, 7, 1];

Crit[C,omega2]=SeriesData[eps, 0, {(-4 + n)/(
  3 n), -((-848 + 1508 n - 588 n^2 - 91 n^3 + 19 n^4)/(
   81 n^3 (2 + n))), 
  1/(8748 n^5 (2 + n)^3) (-1 + n) (2876416 + 
     n^3 (2340592 - 62208 Zeta[3]) + 4 n^6 (3925 + 1944 Zeta[3]) + 
     256 n (-6799 + 2268 Zeta[3]) + n^7 (-937 + 2592 Zeta[3]) - 
     128 n^4 (-427 + 3159 Zeta[3]) + 
     192 n^2 (-16607 + 4320 Zeta[3]) - 24 n^5 (6779 + 4752 Zeta[3])), 
  1/(4723920 n^7 (2 + n)^5) (-1 + n) (-60980019200 - 
     5427200 n (-4853 + 4536 Zeta[3]) + 
     384 n^4 (66096 \[Pi]^4 + 
        5 (-55503499 + 21254832 Zeta[3] - 6531840 Zeta[5])) + 
     768 n^3 (13608 \[Pi]^4 + 
        5 (-6828125 + 7054992 Zeta[3] - 2760480 Zeta[5])) - 
     192 n^7 (30513785 + 50058 \[Pi]^4 + 9349560 Zeta[3] - 
        23473800 Zeta[5]) - 
     120 n^8 (-2252971 + 31104 \[Pi]^4 - 8810640 Zeta[3] - 
        14307840 Zeta[5]) + 
     768 n^5 (72294965 + 21384 \[Pi]^4 - 2412720 Zeta[3] - 
        9282600 Zeta[5]) - 
     16 n^9 (-8231135 + 20412 \[Pi]^4 - 8479080 Zeta[3] - 
        6269400 Zeta[5]) + 
     n^11 (-124285 + 11664 \[Pi]^4 + 771120 Zeta[3] - 
        4665600 Zeta[5]) - 
     480 n^6 (-11323075 + 9720 \[Pi]^4 + 27682128 Zeta[3] - 
        4510080 Zeta[5]) - 
     5120 n^2 (-21746993 + 5501520 Zeta[3] + 1049760 Zeta[5]) + 
     2 n^10 (40824 \[Pi]^4 - 
        5 (1660387 + 1082160 Zeta[3] + 4898880 Zeta[5]))), ((1 - 
       n) (-2027073406238720 - 1623679303680 n (-323 + 756 Zeta[3]) - 
       13762560 n^2 (-364374139 + 100010376 Zeta[3] + 
          5143824 Zeta[3]^2 + 27818640 Zeta[5]) + 
       512 n^6 (-2995379352 \[Pi]^4 + 191289600 \[Pi]^6 + 
          35 (317312558977 - 136522870416 Zeta[3] + 
             13524268032 Zeta[3]^2 + 38987806464 Zeta[5] - 
             26758172448 Zeta[7])) - 
       640 n^9 (-612115056 \[Pi]^4 + 30559680 \[Pi]^6 + 
          7 (-58115044967 - 19835016912 Zeta[3] + 
             9367218432 Zeta[3]^2 + 37622628576 Zeta[5] - 
             13471675056 Zeta[7])) + 
       3072 n^5 (59317272 \[Pi]^4 + 20800800 \[Pi]^6 + 
          35 (-12508498511 - 6837951312 Zeta[3] + 
             879698880 Zeta[3]^2 + 3702363552 Zeta[5] - 
             4752893376 Zeta[7])) - 
       576 n^10 (-177611616 \[Pi]^4 + 46980000 \[Pi]^6 +          
          35 (-255766687 + 3604419216 Zeta[3] + 436560192 Zeta[3]^2 + 
             2270949696 Zeta[5] - 3482368848 Zeta[7])) + 
       6 n^14 (8123976 \[Pi]^4 + 11275200 \[Pi]^6 + 
          35 (23004979 - 156026736 Zeta[3] + 4199040 Zeta[3]^2 - 
             169547904 Zeta[5] - 1111065984 Zeta[7])) + 
       34560 n^7 (-33344136 \[Pi]^4 + 2583360 \[Pi]^6 + 
          7 (-7801783447 - 623704752 Zeta[3] + 450043776 Zeta[3]^2 + 
             1647781056 Zeta[5] - 829870272 Zeta[7])) + 
       n^15 (-4858056 \[Pi]^4 + 4665600 \[Pi]^6 + 
          35 (64327 - 12966480 Zeta[3] + 20155392 Zeta[3]^2 + 
             49268736 Zeta[5] - 370355328 Zeta[7])) + 
       756 n^13 (94439345 - 795528 \[Pi]^4 + 151200 \[Pi]^6 + 
          64185840 Zeta[3] + 39424320 Zeta[3]^2 + 347876640 Zeta[5] - 
          565820640 Zeta[7]) + 
       2293760 n^3 (-18485248 + 270459 \[Pi]^4 + 899095626 Zeta[3] - 
          91486584 Zeta[3]^2 - 339721290 Zeta[5] + 
          31827411 Zeta[7]) + 
       4976640 n^4 (267288 \[Pi]^4 + 4320 \[Pi]^6 - 
          7 (162886075 - 92884816 Zeta[3] + 5069952 Zeta[3]^2 + 
             9543840 Zeta[5] + 3905496 Zeta[7])) + 
       129024 n^8 (964467 \[Pi]^4 + 251100 \[Pi]^6 - 
          5 (782459797 - 1073650140 Zeta[3] + 53905176 Zeta[3]^2 + 
             108269136 Zeta[5] + 32148900 Zeta[7])) - 
       480 n^11 (39068568 \[Pi]^4 + 24533280 \[Pi]^6 - 
          7 (-2687720191 - 2205836064 Zeta[3] + 432501120 Zeta[3]^2 + 
             2808236304 Zeta[5] + 10007309592 Zeta[7])) - 
       16 n^12 (612931536 \[Pi]^4 + 120139200 \[Pi]^6 - 
          35 (526775917 + 4291531632 Zeta[3] + 1107286848 Zeta[3]^2 + 
             8827945056 Zeta[5] + 
             10670862888 Zeta[7]))))/(3571283520 n^9 (2 + 
       n)^7), ((-1 + n) (-85947912424521728000 - 
       7649333608448000 n (-961 + 9072 Zeta[3]) - 
       36762550272000 n^2 (-7197701 + 2237904 Zeta[3] + 
          254016 Zeta[3]^2 + 686880 Zeta[5]) + 
       26974617600 n^3 (1365174 \[Pi]^4 + 
          5 (337110143 - 192246048 Zeta[3]^2 - 403183980 Zeta[5] - 
             54 Zeta[3] (-20573867 + 349920 Zeta[5]) + 
             53550882 Zeta[7])) + 
       5 n^19 (-473558400 \[Pi]^6 + 762219072 \[Pi]^8 - 
          204120 \[Pi]^4 (-3335 + 10368 Zeta[3]) - 
          175 (-10365955 + 7376873472 Z35 + 2820635136 Zeta[3]^2 + 
             2579890176 Zeta[3]^3 + 747693504 Zeta[5] + 
             3888 Zeta[3] (-68143 + 1907712 Zeta[5]) - 
             6275885184 Zeta[7] + 51633635328 Zeta[9])) - 
       172800 n^11 (-3775662720 \[Pi]^6 + 252257328 \[Pi]^8 - 
          22680 \[Pi]^4 (-5693437 + 758160 Zeta[3]) - 
          35 (-2188091393743 + 32742434304 Z35 + 
             806419577088 Zeta[3]^2 + 13929615360 Zeta[3]^3 + 
             1500066100224 Zeta[5] - 
             5040 Zeta[3] (297746279 + 31959360 Zeta[5]) - 
             495905994144 Zeta[7] + 281936733696 Zeta[9])) - 
       7680 n^13 (-49985901900 \[Pi]^6 + 18035800929 \[Pi]^8 - 
          51030 \[Pi]^4 (4429187 + 2731104 Zeta[3]) - 
          175 (415865640889 + 172348127136 Z35 - 
             240628162536 Zeta[3]^2 + 53389953792 Zeta[3]^3 - 
             622105824744 Zeta[5] - 
             1728 Zeta[3] (-321801263 + 46400121 Zeta[5]) - 
             588975891786 Zeta[7] + 1040913859104 Zeta[9])) - 
       884736 n^5 (-6254730000 \[Pi]^6 + 465465204 \[Pi]^8 - 
          37800 \[Pi]^4 (-340013 + 503496 Zeta[3]) - 
          175 (9171543168 Z35 + 
             5 (-210857605009 + 45307530144 Zeta[3]^2 + 
                512842752 Zeta[3]^3 + 101347694496 Zeta[5] - 
                288 Zeta[3] (296948491 + 51283368 Zeta[5]) - 
                72933913080 Zeta[7] + 9037298304 Zeta[9]))) - 
       393216 n^4 (-4636440000 \[Pi]^6 + 331941888 \[Pi]^8 - 
          36741600 \[Pi]^4 (5407 + 294 Zeta[3]) - 
          175 (7417184256 Z35 + 
             5 (-1021051020403 - 35444143296 Zeta[3]^2 + 
                550914048 Zeta[3]^3 - 15471294192 Zeta[5] - 
                1728 Zeta[3] (-424328749 + 13731444 Zeta[5]) - 
                29785312872 Zeta[7] + 9473967360 Zeta[9]))) - 
       98304 n^6 (-58488480000 \[Pi]^6 + 706084614 \[Pi]^8 - 
          510300 \[Pi]^4 (-2962645 + 483408 Zeta[3]) - 
          175 (25331548608 Z35 - 
             5 (-3191457088811 - 559220215680 Zeta[3]^2 + 
                2327947776 Zeta[3]^3 - 767641970160 Zeta[5] + 
                2160 Zeta[3] (1563237773 + 54280368 Zeta[5]) + 
                453358014120 Zeta[7] + 46291476672 Zeta[9]))) + 
       108 n^17 (-1556748000 \[Pi]^6 + 4099749552 \[Pi]^8 - 
          378000 \[Pi]^4 (-15497 + 13284 Zeta[3]) - 
          175 (42887314944 Z35 + 
             5 (1746417403 + 4046210496 Zeta[3]^2 + 
                3153199104 Zeta[3]^3 + 2508675264 Zeta[5] + 
                864 Zeta[3] (-1484633 + 15274224 Zeta[5]) - 
                11972151216 Zeta[7] + 62480719872 Zeta[9]))) - 
       6912 n^14 (1316934000 \[Pi]^6 + 9742017663 \[Pi]^8 - 
          18900 \[Pi]^4 (5321921 + 58320 Zeta[3]) - 
          175 (94512622176 Z35 + 
             5 (-1634441737 - 11533389120 Zeta[3]^2 + 
                6465961728 Zeta[3]^3 - 53084136600 Zeta[5] + 
                36 Zeta[3] (-1066099697 + 902500704 Zeta[5]) - 
                7925749236 Zeta[7] + 127297622304 Zeta[9]))) + 
       221184 n^8 (-21912804000 \[Pi]^6 + 7443934506 \[Pi]^8 - 
          9450 \[Pi]^4 (-34055699 + 8404560 Zeta[3]) - 
          175 (97330807872 Z35 + 
             5 (1854781375093 + 153080342208 Zeta[3]^2 + 
                7109254656 Zeta[3]^3 + 208851186960 Zeta[5] - 
                756 Zeta[3] (1107033269 + 18370368 Zeta[5]) - 
                217298068848 Zeta[7] + 137253662784 Zeta[9]))) - 
       96 n^16 (71455932000 \[Pi]^6 + 10329804126 \[Pi]^8 + 
          85050 \[Pi]^4 (2265481 + 1364688 Zeta[3]) - 
          175 (101584435392 Z35 + 
             5 (-367642153 + 31028432832 Zeta[3]^2 + 
                7299611136 Zeta[3]^3 + 92128193424 Zeta[5] + 
                540 Zeta[3] (86243587 + 174975552 Zeta[5]) + 
                294568534656 Zeta[7] + 150238058688 Zeta[9]))) - 
       384 n^15 (90689382000 \[Pi]^6 + 43662247047 \[Pi]^8 + 
          637875 \[Pi]^4 (73349 + 248184 Zeta[3]) - 
          350 (217151988912 Z35 + 
             5 (-1774788199 + 20481861528 Zeta[3]^2 + 
                15537287808 Zeta[3]^3 + 10902752280 Zeta[5] + 
                27 Zeta[3] (-914015977 + 4424186304 Zeta[5]) + 
                130707966438 Zeta[7] + 309502175472 Zeta[9]))) + 
       4 n^18 (7362900000 \[Pi]^6 + 22021795296 \[Pi]^8 - 
          510300 \[Pi]^4 (-127061 + 27216 Zeta[3]) - 
          175 (226566761472 Z35 + 
             5 (-1458260099 + 21612178944 Zeta[3]^2 + 
                16446799872 Zeta[3]^3 + 19079372448 Zeta[5] + 
                648 Zeta[3] (-4506751 + 110543616 Zeta[5]) + 
                40157728992 Zeta[7] + 329164425216 Zeta[9]))) + 
       1024 n^10 (-2371346604000 \[Pi]^6 + 338584102488 \[Pi]^8 - 
          510300 \[Pi]^4 (-4011653 + 15465168 Zeta[3]) - 
          175 (2599425789696 Z35 + 
             5 (-47077633414303 - 3584531211264 Zeta[3]^2 + 
                35513800704 Zeta[3]^3 - 2746422757152 Zeta[5] - 
                648 Zeta[3] (-74126232373 + 4835023488 Zeta[5]) + 
                3443093967168 Zeta[7] + 614900139264 Zeta[9]))) + 
       24576 n^7 (24851448000 \[Pi]^6 + 43373057364 \[Pi]^8 + 
          170100 \[Pi]^4 (-21644989 + 1930392 Zeta[3]) - 
          175 (588000809088 Z35 + 
             5 (-12786714606307 - 170316934848 Zeta[3]^2 + 
                58524539904 Zeta[3]^3 + 199452113856 Zeta[5] + 
                216 Zeta[3] (9657571915 + 1061906112 Zeta[5]) - 
                1331296079184 Zeta[7] + 1117937199744 Zeta[9]))) - 
       1536 n^12 (-724274136000 \[Pi]^6 + 102978980316 \[Pi]^8 - 
          170100 \[Pi]^4 (-21742045 + 13654656 Zeta[3]) - 
          175 (1085148669312 Z35 + 
             5 (-876609523411 + 563832114624 Zeta[3]^2 + 
                60808817664 Zeta[3]^3 + 1586568569328 Zeta[5] - 
                216 Zeta[3] (-17634173003 + 3968069472 Zeta[5]) - 
                1311673492872 Zeta[7] + 1190884415616 Zeta[9]))) + 
       1024 n^9 (-5600490012000 \[Pi]^6 + 1081575356256 \[Pi]^8 - 
          2041200 \[Pi]^4 (-39917647 + 10761012 Zeta[3]) -          
          175 (12412919872512 Z35 + 
             5 (-71930771820887 + 18441494057664 Zeta[3]^2 + 
                671174553600 Zeta[3]^3 + 28971050120640 Zeta[5] - 
                2592 Zeta[3] (16593146681 + 2669426928 Zeta[5]) - 
                13532826830256 Zeta[7] + 
                13055685401088 Zeta[9])))))/(3214155168000 n^11 (2 + 
       n)^9)}, 1, 7, 1];

fixedpoint[C,g1]=SeriesData[eps, 0, {1/
  n, -((106 - 125 n + 19 n^2)/(
   27 n^3)), -((-179776 + 360640 n - 229974 n^2 + 41971 n^3 + 
    1955 n^4 - 36288 n Zeta[3] + 18144 n^2 Zeta[3] + 
    15552 n^3 Zeta[3] - 5184 n^4 Zeta[3])/(
   5832 n^5)), -(1/(
    1574640 n^7)) (476406400 - 1349592000 n + 1424187600 n^2 - 
     665279360 n^3 + 118651830 n^4 - 1706685 n^5 + 14935 n^6 - 
     62208 n^3 \[Pi]^4 + 31104 n^4 \[Pi]^4 + 31104 n^5 \[Pi]^4 - 
     11664 n^6 \[Pi]^4 + 192326400 n Zeta[3] - 
     302590080 n^2 Zeta[3] + 82710720 n^3 Zeta[3] + 
     51412320 n^4 Zeta[3] - 17781120 n^5 Zeta[3] - 
     712800 n^6 Zeta[3] + 41990400 n^2 Zeta[5] - 
     11664000 n^3 Zeta[5] - 4665600 n^4 Zeta[5] - 
     13996800 n^5 Zeta[5] + 4665600 n^6 Zeta[5]), -(1/(
    4761711360 n^9)) (-15836510986240 + 57956330700800 n - 
     85086067413760 n^2 + 63117983680640 n^3 - 24156722438800 n^4 + 
     4144186392080 n^5 - 145633591390 n^6 - 11801946835 n^7 + 
     202826225 n^8 + 3923458560 n^3 \[Pi]^4 - 
     6111298368 n^4 \[Pi]^4 + 1445496192 n^5 \[Pi]^4 + 
     1289194704 n^6 \[Pi]^4 - 427726656 n^7 \[Pi]^4 - 
     17717616 n^8 \[Pi]^4 + 138412800 n^4 \[Pi]^6 - 
     47433600 n^5 \[Pi]^6 - 7776000 n^6 \[Pi]^6 - 
     52876800 n^7 \[Pi]^6 + 18662400 n^8 \[Pi]^6 - 
     9589855887360 n Zeta[3] + 24029960048640 n^2 Zeta[3] - 
     19691847221760 n^3 Zeta[3] + 4049515451520 n^4 Zeta[3] + 
     1844331431040 n^5 Zeta[3] - 711253146240 n^6 Zeta[3] + 
     24832286640 n^7 Zeta[3] - 1889198640 n^8 Zeta[3] - 
     553063956480 n^2 Zeta[3]^2 + 533311672320 n^3 Zeta[3]^2 + 
     166601111040 n^4 Zeta[3]^2 - 181591683840 n^5 Zeta[3]^2 - 
     36800386560 n^6 Zeta[3]^2 + 17400821760 n^7 Zeta[3]^2 + 
     2821754880 n^8 Zeta[3]^2 - 2991060172800 n^2 Zeta[5] + 
     3783633638400 n^3 Zeta[5] - 704798599680 n^4 Zeta[5] + 
     89590717440 n^5 Zeta[5] - 554017605120 n^6 Zeta[5] + 
     171761264640 n^7 Zeta[5] + 6662476800 n^8 Zeta[5] + 
     570347205120 n^3 Zeta[7] - 1944365472000 n^4 Zeta[7] + 
     1296243648000 n^5 Zeta[7] - 285173602560 n^6 Zeta[7] + 
     181474110720 n^7 Zeta[7] - 51849745920 n^8 Zeta[7]), -(1/(
    5356925280000 n^11)) (209833770567680000 - 941413347660800000 n + 
     1770206787256320000 n^2 - 1797485786396160000 n^3 + 
     1053705996634200000 n^4 - 349591637934252000 n^5 + 
     57664704802960500 n^6 - 2686660562197500 n^7 - 
     194188642318125 n^8 + 5325023659375 n^9 - 31051620250 n^10 - 
     75634280064000 n^3 \[Pi]^4 + 188163014256000 n^4 \[Pi]^4 - 
     149996561400000 n^5 \[Pi]^4 + 24750157370400 n^6 \[Pi]^4 + 
     18702769201200 n^7 \[Pi]^4 - 6545207818800 n^8 \[Pi]^4 + 
     239792124600 n^9 \[Pi]^4 - 19176053400 n^10 \[Pi]^4 - 
     3798446400000 n^4 \[Pi]^6 + 4924758528000 n^5 \[Pi]^6 - 
     1122202512000 n^6 \[Pi]^6 + 346777200000 n^7 \[Pi]^6 - 
     843268320000 n^8 \[Pi]^6 + 245932848000 n^9 \[Pi]^6 + 
     11407392000 n^10 \[Pi]^6 + 318664212480 n^4 \[Pi]^8 - 
     309089934720 n^5 \[Pi]^8 - 481191368256 n^6 \[Pi]^8 + 
     504521001216 n^7 \[Pi]^8 - 140525772480 n^8 \[Pi]^8 + 
     68209065792 n^9 \[Pi]^8 - 19055476800 n^10 \[Pi]^8 - 
     1246086955008000 n^4 Z35 + 1631044864512000 n^5 Z35 + 
     465187455129600 n^6 Z35 - 992890889625600 n^7 Z35 + 
     310146133248000 n^8 Z35 - 123106111027200 n^9 Z35 + 
     32273821440000 n^10 Z35 + 169420787343360000 n Zeta[3] - 
     574551271526400000 n^2 Zeta[3] + 
     740810489368320000 n^3 Zeta[3] - 
     425163101035680000 n^4 Zeta[3] + 73716986283696000 n^5 Zeta[3] + 
     25883635594320000 n^6 Zeta[3] - 10710058842756000 n^7 Zeta[3] + 
     731408768118000 n^8 Zeta[3] + 10227331674000 n^9 Zeta[3] - 
     1516686444000 n^10 Zeta[3] - 8723925504000 n^4 \[Pi]^4 Zeta[3] + 
     8444101478400 n^5 \[Pi]^4 Zeta[3] + 
     2735338636800 n^6 \[Pi]^4 Zeta[3] - 
     2888477625600 n^7 \[Pi]^4 Zeta[3] - 
     682511961600 n^8 \[Pi]^4 Zeta[3] + 
     302015952000 n^9 \[Pi]^4 Zeta[3] + 
     54230601600 n^10 \[Pi]^4 Zeta[3] + 
     22798525317120000 n^2 Zeta[3]^2 - 
     46054096542720000 n^3 Zeta[3]^2 + 
     21609380983680000 n^4 Zeta[3]^2 + 
     7996543720704000 n^5 Zeta[3]^2 - 
     5851703831904000 n^6 Zeta[3]^2 - 759964234176000 n^7 Zeta[3]^2 + 
     535072329792000 n^8 Zeta[3]^2 - 26042446080000 n^9 Zeta[3]^2 + 
     12194781984000 n^10 Zeta[3]^2 - 462767800320000 n^4 Zeta[3]^3 + 
     736478023680000 n^5 Zeta[3]^3 - 12697896960000 n^6 Zeta[3]^3 - 
     292051630080000 n^7 Zeta[3]^3 + 111459317760000 n^8 Zeta[3]^3 - 
     46558955520000 n^9 Zeta[3]^3 + 11287019520000 n^10 Zeta[3]^3 + 
     61649073561600000 n^2 Zeta[5] - 133900901971200000 n^3 Zeta[5] + 
     88145190766080000 n^4 Zeta[5] - 12147605660736000 n^5 Zeta[5] + 
     1414377798624000 n^6 Zeta[5] - 6676172299440000 n^7 Zeta[5] + 
     2356951404528000 n^8 Zeta[5] - 82398508416000 n^9 Zeta[5] + 
     3984803424000 n^10 Zeta[5] + 
     6221969510400000 n^3 Zeta[3] Zeta[5] - 
     8321355141120000 n^4 Zeta[3] Zeta[5] + 
     4138103531520000 n^5 Zeta[3] Zeta[5] - 
     1008424650240000 n^6 Zeta[3] Zeta[5] - 
     628545899520000 n^7 Zeta[3] Zeta[5] + 
     898552569600000 n^8 Zeta[3] Zeta[5] - 
     346546771200000 n^9 Zeta[3] Zeta[5] + 
     32450181120000 n^10 Zeta[3] Zeta[5] - 
     17633234424960000 n^3 Zeta[7] + 79252336638720000 n^4 Zeta[7] - 
     105758843823360000 n^5 Zeta[7] + 58448668814928000 n^6 Zeta[7] - 
     16351628630400000 n^7 Zeta[7] + 4069429072128000 n^8 Zeta[7] - 
     720041301504000 n^9 Zeta[7] - 26985235536000 n^10 Zeta[7] - 
     7958132582400000 n^4 Zeta[9] + 12621356858880000 n^5 Zeta[9] + 
     938409857280000 n^6 Zeta[9] - 6178408669440000 n^7 Zeta[9] + 
     2327026786560000 n^8 Zeta[9] - 954047082240000 n^9 Zeta[9] + 
     225897154560000 n^10 Zeta[9])} , 1, 7, 1];

fixedpoint[C,g2]=SeriesData[eps, 0, {(-4 + n)/(
  3 n), -((-424 + 534 n - 93 n^2 - 17 n^3)/(81 n^3)), -((
   719104 - 1500224 n + 989656 n^2 - 180562 n^3 - 11713 n^4 - 
    709 n^5 + 145152 n Zeta[3] - 93312 n^2 Zeta[3] - 
    51840 n^3 Zeta[3] + 20736 n^4 Zeta[3] + 2592 n^5 Zeta[3])/(
   17496 n^5)), -(1/(
    4723920 n^7)) (-1905625600 + 5551177600 n - 6004381440 n^2 + 
     2838266480 n^3 - 477786200 n^4 - 12201630 n^5 + 2557175 n^6 - 
     54545 n^7 + 264384 n^3 \[Pi]^4 - 163296 n^4 \[Pi]^4 - 
     124416 n^5 \[Pi]^4 + 54432 n^6 \[Pi]^4 + 3888 n^7 \[Pi]^4 - 
     769305600 n Zeta[3] + 1300976640 n^2 Zeta[3] - 
     461738880 n^3 Zeta[3] - 157697280 n^4 Zeta[3] + 
     67716000 n^5 Zeta[3] + 3265920 n^6 Zeta[3] + 
     686880 n^7 Zeta[3] - 167961600 n^2 Zeta[5] + 
     69984000 n^3 Zeta[5] + 25660800 n^4 Zeta[5] + 
     41990400 n^5 Zeta[5] - 16329600 n^6 Zeta[5] - 
     2332800 n^7 Zeta[5]), -(1/(
    14285134080 n^9)) (63346043944960 - 236904958402560 n + 
     354719335541760 n^2 - 266737672992000 n^3 + 
     101471221656000 n^4 - 15789847908240 n^5 - 215320451640 n^6 + 
     166567562910 n^7 - 1281870135 n^8 + 11250785 n^9 - 
     16432367616 n^3 \[Pi]^4 + 27316590336 n^4 \[Pi]^4 - 
     8178190272 n^5 \[Pi]^4 - 5060216448 n^6 \[Pi]^4 + 
     1985162256 n^7 \[Pi]^4 + 52744608 n^8 \[Pi]^4 + 
     12056688 n^9 \[Pi]^4 - 578534400 n^4 \[Pi]^6 + 
     284601600 n^5 \[Pi]^6 + 39657600 n^6 \[Pi]^6 + 
     191289600 n^7 \[Pi]^6 - 76982400 n^8 \[Pi]^6 - 
     6998400 n^9 \[Pi]^6 + 38359423549440 n Zeta[3] - 
     100226085765120 n^2 Zeta[3] + 87977387796480 n^3 Zeta[3] - 
     23228786327040 n^4 Zeta[3] - 5270092087680 n^5 Zeta[3] + 
     2561633061120 n^6 Zeta[3] - 34978547520 n^7 Zeta[3] - 
     1409924880 n^8 Zeta[3] + 1526953680 n^9 Zeta[3] + 
     2212255825920 n^2 Zeta[3]^2 - 2449283235840 n^3 Zeta[3]^2 - 
     376704276480 n^4 Zeta[3]^2 + 767870046720 n^5 Zeta[3]^2 + 
     64371283200 n^6 Zeta[3]^2 - 47617113600 n^7 Zeta[3]^2 - 
     14990572800 n^8 Zeta[3]^2 - 1939956480 n^9 Zeta[3]^2 + 
     11964240691200 n^2 Zeta[5] - 16562133504000 n^3 Zeta[5] + 
     3975225569280 n^4 Zeta[5] + 199913495040 n^5 Zeta[5] + 
     1640007855360 n^6 Zeta[5] - 583358630400 n^7 Zeta[5] - 
     31901506560 n^8 Zeta[5] - 7309128960 n^9 Zeta[5] - 
     2281388820480 n^3 Zeta[7] + 7881161379840 n^4 Zeta[7] - 
     5755321797120 n^5 Zeta[7] + 1192544156160 n^6 Zeta[7] - 
     518497459200 n^7 Zeta[7] + 155549237760 n^8 Zeta[7] + 
     25924872960 n^9 Zeta[7]), -(1/(
    16070775840000 n^11)) (-839335082270720000 + 
     3832958562334720000 n - 7326570025026560000 n^2 + 
     7536555905141760000 n^3 - 4436649585449760000 n^4 + 
     1440958302344904000 n^5 - 209017601700054000 n^6 - 
     1654646965723500 n^7 + 2692390518741000 n^8 - 
     73414504337125 n^9 + 455769689375 n^10 - 56305075750 n^11 + 
     313953615360000 n^3 \[Pi]^4 - 811970381376000 n^4 \[Pi]^4 + 
     686177737257600 n^5 \[Pi]^4 - 141746257800000 n^6 \[Pi]^4 - 
     73491471396000 n^7 \[Pi]^4 + 28951243398000 n^8 \[Pi]^4 - 
     844520871600 n^9 \[Pi]^4 - 22398201000 n^10 \[Pi]^4 + 
     10910781000 n^11 \[Pi]^4 + 15743289600000 n^4 \[Pi]^6 - 
     22419281088000 n^5 \[Pi]^6 + 6576956352000 n^6 \[Pi]^6 - 
     1299264624000 n^7 \[Pi]^6 + 3178599408000 n^8 \[Pi]^6 - 
     1025090640000 n^9 \[Pi]^6 - 41399424000 n^10 \[Pi]^6 - 
     8685792000 n^11 \[Pi]^6 - 1274656849920 n^4 \[Pi]^8 + 
     1367970156288 n^5 \[Pi]^8 + 1821761622144 n^6 \[Pi]^8 - 
     2198705990400 n^7 \[Pi]^8 + 604550252160 n^8 \[Pi]^8 - 
     215674731648 n^9 \[Pi]^8 + 61932014208 n^10 \[Pi]^8 + 
     8228345472 n^11 \[Pi]^8 + 4984347820032000 n^4 Z35 - 
     7140196765900800 n^5 Z35 - 1091892159590400 n^6 Z35 + 
     4035814917120000 n^7 Z35 - 1265768695296000 n^8 Z35 + 
     353382472396800 n^9 Z35 - 90112742092800 n^10 Z35 - 
     15279802675200 n^11 Z35 - 677683149373440000 n Zeta[3] + 
     2366704056729600000 n^2 Zeta[3] - 
     3170906337070080000 n^3 Zeta[3] + 
     1939332192497280000 n^4 Zeta[3] - 
     423190910469600000 n^5 Zeta[3] - 70280432668656000 n^6 Zeta[3] + 
     37342804016448000 n^7 Zeta[3] - 1493221069620000 n^8 Zeta[3] - 
     279270587106000 n^9 Zeta[3] + 11465773074000 n^10 Zeta[3] + 
     42427476000 n^11 Zeta[3] + 36212520960000 n^4 \[Pi]^4 Zeta[3] - 
     39876099379200 n^5 \[Pi]^4 Zeta[3] - 
     7423566796800 n^6 \[Pi]^4 Zeta[3] + 
     13001823475200 n^7 \[Pi]^4 Zeta[3] + 
     1727443065600 n^8 \[Pi]^4 Zeta[3] - 
     1070797190400 n^9 \[Pi]^4 Zeta[3] - 
     265715251200 n^10 \[Pi]^4 Zeta[3] - 
     27923616000 n^11 \[Pi]^4 Zeta[3] - 
     91194101268480000 n^2 Zeta[3]^2 + 
     195815366369280000 n^3 Zeta[3]^2 - 
     108714024599040000 n^4 Zeta[3]^2 - 
     20757508861824000 n^5 Zeta[3]^2 + 
     24998326230528000 n^6 Zeta[3]^2 + 
     687855170016000 n^7 Zeta[3]^2 - 1517360965344000 n^8 Zeta[3]^2 - 
     71913108960000 n^9 Zeta[3]^2 - 15381503424000 n^10 Zeta[3]^2 - 
     10987697952000 n^11 Zeta[3]^2 + 1851071201280000 n^4 Zeta[3]^3 - 
     3154721955840000 n^5 Zeta[3]^3 + 364006379520000 n^6 Zeta[3]^3 + 
     1148454236160000 n^7 Zeta[3]^3 - 437372006400000 n^8 Zeta[3]^3 + 
     126978969600000 n^9 Zeta[3]^3 - 28217548800000 n^10 Zeta[3]^3 - 
     5643509760000 n^11 Zeta[3]^3 - 246596294246400000 n^2 Zeta[5] + 
     562615466112000000 n^3 Zeta[5] - 
     398641948830720000 n^4 Zeta[5] + 62294884856064000 n^5 Zeta[5] + 
     8263090692864000 n^6 Zeta[5] + 17033472656928000 n^7 Zeta[5] - 
     7373480076144000 n^8 Zeta[5] + 128969085168000 n^9 Zeta[5] - 
     9932234256000 n^10 Zeta[5] - 1727698896000 n^11 Zeta[5] - 
     24887878041600000 n^3 Zeta[3] Zeta[5] + 
     36784396615680000 n^4 Zeta[3] Zeta[5] - 
     19790377850880000 n^5 Zeta[3] Zeta[5] + 
     4663655377920000 n^6 Zeta[3] Zeta[5] + 
     2347700060160000 n^7 Zeta[3] Zeta[5] - 
     2970955169280000 n^8 Zeta[3] Zeta[5] + 
     938586216960000 n^9 Zeta[3] Zeta[5] - 
     33861058560000 n^10 Zeta[3] Zeta[5] - 
     9876142080000 n^11 Zeta[3] Zeta[5] + 
     70532937699840000 n^3 Zeta[7] - 320915360747520000 n^4 Zeta[7] + 
     444855273887808000 n^5 Zeta[7] - 
     256788578198880000 n^6 Zeta[7] + 70275717106560000 n^7 Zeta[7] - 
     14193497590272000 n^8 Zeta[7] + 2249547080256000 n^9 Zeta[7] + 
     109823581728000 n^10 Zeta[7] + 35033850432000 n^11 Zeta[7] + 
     31832530329600000 n^4 Zeta[9] - 54101584696320000 n^5 Zeta[9] + 
     1907623872000000 n^6 Zeta[9] + 24451642575360000 n^7 Zeta[9] - 
     9094241640960000 n^8 Zeta[9] + 2615414054400000 n^9 Zeta[9] - 
     564742886400000 n^10 Zeta[9] - 
     112948577280000 n^11 Zeta[9])}, 1, 7, 1];

nc=SeriesData[eps, 0, {4, -2, 5/12 (-1 + 6 Zeta[3]), 
  1/144 (-2 + 3 \[Pi]^4 + 90 Zeta[3] - 1200 Zeta[5]), (
  378 \[Pi]^4 - 800 \[Pi]^6 - 
   21 (9 - 2511 Zeta[3] + 5496 Zeta[3]^2 + 6310 Zeta[5] - 
      103635 Zeta[7]))/72576, 
  1/653184000 (-2117500 \[Pi]^6 + 6401133 \[Pi]^8 - 
     4725 \[Pi]^4 (-837 + 3664 Zeta[3]) - 
     350 (30991248 Z35 + 
        5 (-3492 + 2341980 Zeta[3]^2 + 2065536 Zeta[3]^3 - 
           87822 Zeta[5] + 54 Zeta[3] (-1709 + 110560 Zeta[5]) - 
           1643967 Zeta[7] + 40873712 Zeta[9])))}, 0, 7, 1];


==> anc/heisenberg_crit_exp.m <==
N[Z35] = 0.037707672984847544;

Crit[H,alpha] = SeriesData[eps, 0, {0, (4 - n)/(
  2 (8 + n)), -(((2 + n)^2 (28 + n))/(4 (8 + n)^3)), 
  1/(8 (8 + n)^5) (-2 - n) (50 n^3 + n^4 + n^2 (920 - 480 Zeta[3]) + 
     192 (25 - 88 Zeta[3]) - 496 n (-7 + 12 Zeta[3])), 
  1/(80 (8 + n)^7) (-2 - n) (5 n^6 + n^5 (350 - 120 Zeta[3]) - 
     2 n^3 (568 \[Pi]^4 + 15 (-4801 + 576 Zeta[3] - 9280 Zeta[5])) - 
     32 n (-37315 + 1696 \[Pi]^4 + 150760 Zeta[3] - 649600 Zeta[5]) - 
     8 n^2 (-78545 + 1488 \[Pi]^4 + 113760 Zeta[3] - 
        477600 Zeta[5]) - 
     128 (-8195 + 704 \[Pi]^4 + 48720 Zeta[3] - 297600 Zeta[5]) + 
     5 n^4 (2021 - 8 \[Pi]^4 + 640 Zeta[3] + 1280 Zeta[5])), 
  1/(30240 (8 + n)^9) (-2 - n) (945 n^8 - 
     378 n^7 (\[Pi]^4 - 5 (45 + 8 Zeta[3])) + 
     4 n^6 (1008 \[Pi]^4 + 800 \[Pi]^6 + 
        945 (981 - 8 Zeta[3] + 128 Zeta[3]^2 - 2000 Zeta[5])) + 
     320 n^2 (-1394568 \[Pi]^4 + 961280 \[Pi]^6 + 
        189 (185819 - 805608 Zeta[3] + 745504 Zeta[3]^2 + 
           2081680 Zeta[5] - 12365640 Zeta[7])) + 
     256 n (-5026896 \[Pi]^4 + 3788800 \[Pi]^6 + 
        945 (47971 - 590340 Zeta[3] + 634624 Zeta[3]^2 + 
           1935840 Zeta[5] - 10901520 Zeta[7])) + 
     16 n^3 (-4034268 \[Pi]^4 + 3116800 \[Pi]^6 + 
        945 (339695 - 317616 Zeta[3] + 381472 Zeta[3]^2 + 
           389000 Zeta[5] - 6835500 Zeta[7])) + 
     3072 (-409248 \[Pi]^4 + 396800 \[Pi]^6 + 
        315 (6265 - 151528 Zeta[3] + 187008 Zeta[3]^2 + 
           522432 Zeta[5] - 3711456 Zeta[7])) + 
     8 n^4 (-386568 \[Pi]^4 + 542800 \[Pi]^6 + 
        945 (140413 + 48976 Zeta[3] + 44704 Zeta[3]^2 - 
           247800 Zeta[5] - 926100 Zeta[7])) + 
     56 n^5 (1476 \[Pi]^4 + 3400 \[Pi]^6 + 
        135 (11373 + 7320 Zeta[3] + 1600 Zeta[3]^2 - 31688 Zeta[5] - 
           24696 Zeta[7]))), 
  1/(6048000 (8 + n)^11) (-2 - n) (94500 n^10 + 
     12600 n^9 (825 + 2 \[Pi]^4 + 180 Zeta[3] - 540 Zeta[5]) - 
     25 n^8 (75200 \[Pi]^6 - 2016 \[Pi]^4 (7 + 32 Zeta[3]) + 
        945 (-24583 - 448 Zeta[3] + 18944 Zeta[3]^2 - 36288 Zeta[5] - 
           36352 Zeta[7])) - 
     6 n^7 (14688000 \[Pi]^6 + 1386336 \[Pi]^8 - 
        16800 \[Pi]^4 (923 + 656 Zeta[3]) - 
        175 (5225472 Z35 + 
           5 (3837087 - 1859328 Zeta[3]^2 + 294912 Zeta[3]^3 - 
              3380832 Zeta[5] + 1728 Zeta[3] (21 + 208 Zeta[5]) + 
              31038912 Zeta[7] + 7450624 Zeta[9]))) - 
     24 n^6 (60282000 \[Pi]^6 + 20457636 \[Pi]^8 - 
        126000 \[Pi]^4 (691 + 620 Zeta[3]) - 
        175 (112689792 Z35 + 
           5 (19694331 - 5368032 Zeta[3]^2 + 7151616 Zeta[3]^3 - 
              66930912 Zeta[5] + 
              288 Zeta[3] (47317 + 63192 Zeta[5]) + 
              233665488 Zeta[7] + 159775744 Zeta[9]))) - 
     3072 n^3 (-297740000 \[Pi]^6 + 414889944 \[Pi]^8 - 
        42525 \[Pi]^4 (-15689 + 31744 Zeta[3]) - 
        525 (1184875776 Z35 + 
           5 (8691150 + 92593440 Zeta[3]^2 + 81211392 Zeta[3]^3 + 
              11583498 Zeta[5] + 
              3 Zeta[3] (-7384711 + 68174880 Zeta[5]) - 
              77064855 Zeta[7] + 1660321280 Zeta[9]))) - 
     16 n^5 (473102000 \[Pi]^6 + 756595764 \[Pi]^8 - 
        25200 \[Pi]^4 (19277 + 98788 Zeta[3]) - 
        525 (1715976576 Z35 + 
           5 (113875749 + 33388128 Zeta[3]^2 + 113651712 Zeta[3]^3 - 
              472308336 Zeta[5] + 
              576 Zeta[3] (132431 + 521796 Zeta[5]) + 
              1364909616 Zeta[7] + 2421700096 Zeta[9]))) - 
     8192 n^2 (-589748000 \[Pi]^6 + 718330392 \[Pi]^8 - 
        7875 \[Pi]^4 (-143383 + 285376 Zeta[3]) - 
        525 (2196626688 Z35 + 
           5 (4203756 + 187177680 Zeta[3]^2 + 151971840 Zeta[3]^3 + 
              86057874 Zeta[5] + 
              27 Zeta[3] (-1435999 + 14564896 Zeta[5]) - 
              415061703 Zeta[7] + 3071932672 Zeta[9]))) - 
     192 n^4 (-276820000 \[Pi]^6 + 844219512 \[Pi]^8 - 
        4200 \[Pi]^4 (-210533 + 657256 Zeta[3]) - 
        525 (2193723648 Z35 + 
           5 (51517887 + 125722368 Zeta[3]^2 + 148432896 Zeta[3]^3 - 
              178805568 Zeta[5] + 
              24 Zeta[3] (-395323 + 15840000 Zeta[5]) + 
              474671064 Zeta[7] + 3083680000 Zeta[9]))) - 
     344064 (-28096000 \[Pi]^6 + 44832384 \[Pi]^8 - 
        2400 \[Pi]^4 (-18941 + 46752 Zeta[3]) - 
        25 (3142250496 Z35 + 
           5 (-75069 + 240357888 Zeta[3]^2 + 221478912 Zeta[3]^3 + 
              105340608 Zeta[5] + 
              3456 Zeta[3] (-8777 + 197592 Zeta[5]) - 
              626036256 Zeta[7] + 4404785152 Zeta[9]))) - 
     12288 n (-918752000 \[Pi]^6 + 1200186048 \[Pi]^8 - 
        8400 \[Pi]^4 (-185467 + 410816 Zeta[3]) - 
        175 (11580143616 Z35 + 
           5 (3753603 + 960809472 Zeta[3]^2 + 808058880 Zeta[3]^3 + 
              466188192 Zeta[5] + 
              288 Zeta[3] (-535703 + 7812528 Zeta[5]) - 
              2552220144 Zeta[7] + 16190980096 Zeta[9]))))}, 1, 7, 1];

Crit[H,beta]=SeriesData[eps, 0, {1/2, -(3/(2 (8 + n))), (2 + 5 n + 2 n^2)/(
  2 (8 + n)^3), ((2 + n) (848 + 3 n^3 - 4224 Zeta[3] - 
     8 n^2 (-16 + 15 Zeta[3]) - 8 n (-61 + 186 Zeta[3])))/(
  8 (8 + n)^5), 
  1/(80 (8 + n)^7) (-2 - n) (10 n^5 (-1 + 3 Zeta[3]) + 
     2 n^2 (-37105 + 1488 \[Pi]^4 + 81360 Zeta[3] - 477600 Zeta[5]) + 
     32 (-6565 + 704 \[Pi]^4 + 38160 Zeta[3] - 297600 Zeta[5]) + 
     64 n (-2465 + 212 \[Pi]^4 + 15005 Zeta[3] - 81200 Zeta[5]) + 
     5 n^4 (-131 + 2 \[Pi]^4 - 220 Zeta[3] - 320 Zeta[5]) + 
     n^3 (284 \[Pi]^4 - 5 (3419 + 600 Zeta[3] + 13920 Zeta[5]))), 
  1/(60480 (8 + n)^9) (2 + n) (-189 n^7 (-10 + \[Pi]^4 - 80 Zeta[3]) +
      n^6 (3906 \[Pi]^4 + 1600 \[Pi]^6 + 
        945 (391 + 32 Zeta[3] + 256 Zeta[3]^2 - 4320 Zeta[5])) + 
     32 n^2 (-5315688 \[Pi]^4 + 4806400 \[Pi]^6 + 
        945 (85467 - 631448 Zeta[3] + 745504 Zeta[3]^2 + 
           1441360 Zeta[5] - 12365640 Zeta[7])) + 
     1280 n (-398664 \[Pi]^4 + 378880 \[Pi]^6 + 
        189 (14599 - 256290 Zeta[3] + 317312 Zeta[3]^2 + 
           748720 Zeta[5] - 5450760 Zeta[7])) + 
     1536 (-320544 \[Pi]^4 + 396800 \[Pi]^6 + 
        315 (8119 - 144808 Zeta[3] + 187008 Zeta[3]^2 + 
           403392 Zeta[5] - 3711456 Zeta[7])) + 
     32 n^3 (-663831 \[Pi]^4 + 779200 \[Pi]^6 + 
        945 (40380 - 41028 Zeta[3] + 95368 Zeta[3]^2 - 
           20790 Zeta[5] - 1708875 Zeta[7])) + 
     8 n^4 (-34902 \[Pi]^4 + 271400 \[Pi]^6 + 
        945 (33417 + 38764 Zeta[3] + 22352 Zeta[3]^2 - 
           169940 Zeta[5] - 463050 Zeta[7])) + 
     14 n^5 (8406 \[Pi]^4 + 6800 \[Pi]^6 + 
        135 (7623 + 16400 Zeta[3] + 3200 Zeta[3]^2 - 72256 Zeta[5] - 
           49392 Zeta[7]))), 
  1/(6048000 (8 + n)^11) (2 + 
     n) (12600 n^9 (\[Pi]^4 + 45 (Zeta[3] - 3 Zeta[5])) - 
     75 n^8 (6800 \[Pi]^6 - 336 \[Pi]^4 (9 + 16 Zeta[3]) + 
        315 (-595 - 528 Zeta[3] + 4992 Zeta[3]^2 - 12752 Zeta[5] - 
           9088 Zeta[7])) - 
     7 n^7 (3556000 \[Pi]^6 + 297072 \[Pi]^8 - 
        3600 \[Pi]^4 (1073 + 656 Zeta[3]) - 
        75 (2612736 Z35 + 
           5 (494595 - 1014912 Zeta[3]^2 + 147456 Zeta[3]^3 - 
              376128 Zeta[5] + 216 Zeta[3] (-523 + 832 Zeta[5]) + 
              16408512 Zeta[7] + 3725312 Zeta[9]))) - 
     6 n^6 (74302000 \[Pi]^6 + 20457636 \[Pi]^8 - 
        21000 \[Pi]^4 (5231 + 3720 Zeta[3]) - 
        175 (112689792 Z35 + 
           5 (7667685 - 6529248 Zeta[3]^2 + 7151616 Zeta[3]^3 - 
              59337504 Zeta[5] + 
              288 Zeta[3] (46031 + 63192 Zeta[5]) + 
              255669624 Zeta[7] + 159775744 Zeta[9]))) - 
     24 n^5 (135137000 \[Pi]^6 + 126099294 \[Pi]^8 - 
        4200 \[Pi]^4 (44907 + 98788 Zeta[3]) - 
        175 (857988288 Z35 + 
           5 (28247571 + 11033712 Zeta[3]^2 + 56825856 Zeta[3]^3 - 
              239043456 Zeta[5] + 
              36 Zeta[3] (1295125 + 4174368 Zeta[5]) + 
              797539932 Zeta[7] + 1210850048 Zeta[9]))) - 
     2304 n^3 (-65300000 \[Pi]^6 + 138296648 \[Pi]^8 - 
        175 \[Pi]^4 (-923705 + 2571264 Zeta[3]) - 
        175 (1184875776 Z35 + 
           5 (4344948 + 88248456 Zeta[3]^2 + 81211392 Zeta[3]^3 - 
              8380782 Zeta[5] + 
              3 Zeta[3] (-4478939 + 68174880 Zeta[5]) + 
              15439305 Zeta[7] + 1660321280 Zeta[9]))) - 
     8192 n (-274852000 \[Pi]^6 + 450069768 \[Pi]^8 - 
        3150 \[Pi]^4 (-164347 + 410816 Zeta[3]) - 
        525 (1447517952 Z35 + 
           5 (520965 + 117801360 Zeta[3]^2 + 101007360 Zeta[3]^3 + 
              48390948 Zeta[5] + 
              36 Zeta[3] (-476341 + 7812528 Zeta[5]) - 
              244918350 Zeta[7] + 2023872512 Zeta[9]))) - 
     16 n^4 (-14060000 \[Pi]^6 + 2532658536 \[Pi]^8 - 
        12600 \[Pi]^4 (-83459 + 657256 Zeta[3]) - 
        1575 (2193723648 Z35 + 
           5 (26393181 + 114899712 Zeta[3]^2 + 148432896 Zeta[3]^3 - 
              216961488 Zeta[5] + 
              24 Zeta[3] (556447 + 15840000 Zeta[5]) + 
              694130304 Zeta[7] + 3083680000 Zeta[9]))) - 
     12288 (-156992000 \[Pi]^6 + 313826688 \[Pi]^8 - 
        16800 \[Pi]^4 (-18101 + 46752 Zeta[3]) - 
        175 (3142250496 Z35 + 
           5 (876213 + 237959424 Zeta[3]^2 + 221478912 Zeta[3]^3 + 
              99055296 Zeta[5] + 
              3456 Zeta[3] (-8887 + 197592 Zeta[5]) - 
              492423840 Zeta[7] + 4404785152 Zeta[9]))) - 
     1536 n^2 (-601584000 \[Pi]^6 + 957773856 \[Pi]^8 - 
        10500 \[Pi]^4 (-118023 + 285376 Zeta[3]) - 
        175 (8786506752 Z35 + 
           5 (8982387 + 726227424 Zeta[3]^2 + 607887360 Zeta[3]^3 + 
              237164328 Zeta[5] + 
              36 Zeta[3] (-3325573 + 43694688 Zeta[5]) - 
              1109921148 Zeta[7] + 12287730688 Zeta[9]))))}, 0, 7, 1];

Crit[H,delta]=SeriesData[eps, 0, {3, 1, (60 + 14 n + n^2)/(2 (8 + n)^2), (
  3168 + 1376 n + 276 n^2 + 30 n^3 + n^4)/(4 (8 + n)^4), (
  889 n^4 + 48 n^5 + n^6 + 20 n^3 (319 + 48 Zeta[3]) + 
   192 (685 + 352 Zeta[3]) + 12 n^2 (2095 + 1152 Zeta[3]) + 
   32 n (2299 + 1800 Zeta[3]))/(8 (8 + n)^6), 
  1/(80 (8 + n)^8) (5 n^8 - 20 n^7 (-17 + Zeta[3]) - 
     80 n^6 (-124 + 5 Zeta[3]) + 
     160 n^2 (976 \[Pi]^4 + 
        5 (3783 + 39472 Zeta[3] - 71072 Zeta[5])) + 
     512 (704 \[Pi]^4 + 5 (5201 + 34080 Zeta[3] - 59520 Zeta[5])) + 
     16 n^3 (183125 + 1772 \[Pi]^4 + 235120 Zeta[3] - 
        547200 Zeta[5]) + 
     512 n (5265 + 776 \[Pi]^4 + 179660 Zeta[3] - 311200 Zeta[5]) + 
     8 n^4 (125365 + 304 \[Pi]^4 - 700 Zeta[3] - 72800 Zeta[5]) + 
     20 n^5 (7547 + 4 \[Pi]^4 - 976 Zeta[3] - 640 Zeta[5])), 
  1/(120960 (8 + n)^10) (3780 n^10 - 
     252 n^9 (-1350 + \[Pi]^4 + 60 Zeta[3]) - 
     189 n^8 (-73235 + 48 \[Pi]^4 + 10880 Zeta[3]) - 
     40 n^7 (8568 \[Pi]^4 + 640 \[Pi]^6 + 
        189 (-42859 + 6788 Zeta[3] + 512 Zeta[3]^2 - 
           10280 Zeta[5])) - 
     224 n^4 (-5141808 \[Pi]^4 + 2091200 \[Pi]^6 + 
        135 (-3405875 + 278872 Zeta[3] + 2520896 Zeta[3]^2 + 
           5216800 Zeta[5] - 31046400 Zeta[7])) - 
     4096 n (-22403808 \[Pi]^4 + 6169600 \[Pi]^6 + 
        945 (399457 - 3583536 Zeta[3] + 1593280 Zeta[3]^2 + 
           9240224 Zeta[5] - 18324432 Zeta[7])) - 
     18432 n^2 (-2447256 \[Pi]^4 + 688000 \[Pi]^6 + 
        105 (324593 - 3125460 Zeta[3] + 1536216 Zeta[3]^2 + 
           8141040 Zeta[5] - 17084340 Zeta[7])) - 
     46080 n^3 (-229138 \[Pi]^4 + 70720 \[Pi]^6 + 
        21 (-51420 - 1038890 Zeta[3] + 699024 Zeta[3]^2 + 
           3050090 Zeta[5] - 7891695 Zeta[7])) - 
     122880 (-572544 \[Pi]^4 + 158720 \[Pi]^6 + 
        63 (108389 - 1445248 Zeta[3] + 614784 Zeta[3]^2 + 
           3764224 Zeta[5] - 7422912 Zeta[7])) - 
     12 n^6 (360696 \[Pi]^4 + 131200 \[Pi]^6 + 
        315 (-1193353 + 477936 Zeta[3] + 33408 Zeta[3]^2 - 
           682048 Zeta[5] - 395136 Zeta[7])) - 
     144 n^5 (-212016 \[Pi]^4 + 262400 \[Pi]^6 + 
        105 (1332824 Zeta[3] + 275712 Zeta[3]^2 - 
           9 (232477 + 140496 Zeta[5] + 433552 Zeta[7]))))}, 0, 7, 1];

Crit[H,eta]=SeriesData[eps, 0, {(2 + n)/(
  2 (8 + n)^2), ((-2 - n) (-272 - 56 n + n^2))/(
  8 (8 + n)^4), ((-2 - n) (230 n^3 + 5 n^4 + 
     256 n (-70 + 93 Zeta[3]) + 4 n^2 (-281 + 480 Zeta[3]) + 
     64 (-721 + 1056 Zeta[3])))/(32 (8 + n)^6), 
  1/(640 (8 + n)^8) (-2 - n) (n^5 (4730 - 1440 Zeta[3]) + 
     n^6 (65 - 80 Zeta[3]) + 
     512 n (848 \[Pi]^4 + 
        5 (-5689 + 22520 Zeta[3] - 64960 Zeta[5])) + 
     128 n^2 (744 \[Pi]^4 + 
        5 (-2051 + 9720 Zeta[3] - 47760 Zeta[5])) + 
     1024 (704 \[Pi]^4 + 15 (-1841 + 7136 Zeta[3] - 19840 Zeta[5])) + 
     128 n^3 (4745 + 71 \[Pi]^4 - 5390 Zeta[3] - 17400 Zeta[5]) + 
     20 n^4 (6905 + 16 \[Pi]^4 - 5200 Zeta[3] - 2560 Zeta[5])), 
  1/(483840 (8 + n)^10) (2 + 
     n) (63 n^8 (-435 + 8 \[Pi]^4 - 240 Zeta[3]) + 
     252 n^7 (-10305 + 68 \[Pi]^4 + 9960 Zeta[3]) + 
     16 n^6 (52038 \[Pi]^4 + 3200 \[Pi]^6 + 
        945 (-6907 + 2256 Zeta[3] + 512 Zeta[3]^2 - 12200 Zeta[5])) + 
     24576 (-1798272 \[Pi]^4 + 793600 \[Pi]^6 + 
        315 (69013 - 669568 Zeta[3] + 614784 Zeta[3]^2 + 
           2335744 Zeta[5] - 7422912 Zeta[7])) + 
     32 n^4 (2258928 \[Pi]^4 + 2171200 \[Pi]^6 + 
        945 (-535279 + 1268312 Zeta[3] + 260032 Zeta[3]^2 - 
           2246720 Zeta[5] - 3704400 Zeta[7])) + 
     16384 n (-2093112 \[Pi]^4 + 947200 \[Pi]^6 + 
        945 (19721 - 224684 Zeta[3] + 244624 Zeta[3]^2 + 
           800680 Zeta[5] - 2725380 Zeta[7])) + 
     8192 n^2 (-1099854 \[Pi]^4 + 600800 \[Pi]^6 + 
        945 (1027 - 65065 Zeta[3] + 139430 Zeta[3]^2 + 
           305780 Zeta[5] - 1545705 Zeta[7])) + 
     224 n^5 (68796 \[Pi]^4 + 13600 \[Pi]^6 + 
        135 (-76899 + 88200 Zeta[3] + 7840 Zeta[3]^2 - 
           217352 Zeta[5] - 98784 Zeta[7])) + 
     1024 n^3 (-695394 \[Pi]^4 + 779200 \[Pi]^6 + 
        945 (128234 Zeta[3] + 141304 Zeta[3]^2 - 
           5 (8930 + 16494 Zeta[5] + 341775 Zeta[7]))))}, 2, 7, 1];

Crit[H,gamma]=SeriesData[eps, 0, {1, (2 + n)/(2 (8 + n)), (
  104 + 96 n + 24 n^2 + n^3)/(
  4 (8 + n)^3), ((2 + n) (3104 + 44 n^3 + n^4 - 8448 Zeta[3] - 
     8 n^2 (-83 + 30 Zeta[3]) - 96 n (-26 + 31 Zeta[3])))/(
  8 (8 + n)^5), 
  1/(80 (8 + n)^7) (2 + n) (5 n^6 + n^5 (330 - 60 Zeta[3]) - 
     12 n^2 (496 \[Pi]^4 + 
        5 (-7999 + 9744 Zeta[3] - 31840 Zeta[5])) - 
     32 n (-27455 + 848 \[Pi]^4 + 90740 Zeta[3] - 324800 Zeta[5]) - 
     64 (-9825 + 704 \[Pi]^4 + 59280 Zeta[3] - 297600 Zeta[5]) - 
     8 n^3 (-13730 + 71 \[Pi]^4 + 2910 Zeta[3] - 17400 Zeta[5]) + 
     5 n^4 (1759 - 4 \[Pi]^4 + 200 Zeta[3] + 640 Zeta[5])), 
  1/(30240 (8 + n)^9) (2 + n) (945 n^8 - 189 n^7 (-440 + \[Pi]^4) + 
     n^6 (126 \[Pi]^4 + 1600 \[Pi]^6 + 
        945 (3533 - 64 Zeta[3] + 256 Zeta[3]^2 - 3680 Zeta[5])) + 
     16 n^3 (-2706606 \[Pi]^4 + 1558400 \[Pi]^6 + 
        945 (-235560 Zeta[3] + 190736 Zeta[3]^2 + 
           5 (51787 + 86116 Zeta[5] - 683550 Zeta[7]))) + 
     32 n^2 (-8629992 \[Pi]^4 + 4806400 \[Pi]^6 + 
        945 (286171 - 979768 Zeta[3] + 745504 Zeta[3]^2 + 
           2722000 Zeta[5] - 12365640 Zeta[7])) + 
     1536 (-497952 \[Pi]^4 + 396800 \[Pi]^6 + 
        315 (4411 - 158248 Zeta[3] + 187008 Zeta[3]^2 + 
           641472 Zeta[5] - 3711456 Zeta[7])) + 
     16 n^4 (-175833 \[Pi]^4 + 135700 \[Pi]^6 + 
        945 (53498 + 5106 Zeta[3] + 11176 Zeta[3]^2 - 38930 Zeta[5] - 
           231525 Zeta[7])) + 
     14 n^5 (-2502 \[Pi]^4 + 6800 \[Pi]^6 + 
        135 (37869 + 12880 Zeta[3] + 3200 Zeta[3]^2 - 54496 Zeta[5] - 
           49392 Zeta[7])) + 
     512 n (-1516788 \[Pi]^4 + 947200 \[Pi]^6 + 
        945 (-167025 Zeta[3] + 158656 Zeta[3]^2 + 593560 Zeta[5] - 
           5562 (-3 + 490 Zeta[7])))), 
  1/(6048000 (8 + n)^11) (2 + n) (94500 n^10 + 
     189000 n^9 (55 + 6 Zeta[3] - 18 Zeta[5]) - 
     25 n^8 (34400 \[Pi]^6 - 4032 \[Pi]^4 (-1 + 8 Zeta[3]) + 
        945 (-23393 + 608 Zeta[3] + 8960 Zeta[3]^2 - 10784 Zeta[5] - 
           18176 Zeta[7])) - 
     8 n^7 (4793000 \[Pi]^6 + 519876 \[Pi]^8 - 
        6300 \[Pi]^4 (773 + 656 Zeta[3]) - 
        525 (653184 Z35 + 
           
           5 (835623 - 211104 Zeta[3]^2 + 36864 Zeta[3]^3 - 
              751176 Zeta[5] + 54 Zeta[3] (691 + 832 Zeta[5]) + 
              3657600 Zeta[7] + 931328 Zeta[9]))) - 
     12 n^6 (46262000 \[Pi]^6 + 20457636 \[Pi]^8 - 
        21000 \[Pi]^4 (3061 + 3720 Zeta[3]) - 
        175 (112689792 Z35 + 
           5 (31720977 - 4206816 Zeta[3]^2 + 7151616 Zeta[3]^3 - 
              74524320 Zeta[5] + 
              864 Zeta[3] (16201 + 21064 Zeta[5]) + 
              211661352 Zeta[7] + 159775744 Zeta[9]))) - 
     32 n^5 (33845500 \[Pi]^6 + 189148941 \[Pi]^8 - 
        6300 \[Pi]^4 (-6353 + 98788 Zeta[3]) - 
        525 (428994144 Z35 + 
           5 (42814089 + 11177208 Zeta[3]^2 + 28412928 Zeta[3]^3 - 
              116632440 Zeta[5] + 
              18 Zeta[3] (823771 + 4174368 Zeta[5]) + 
              283684842 Zeta[7] + 605425024 Zeta[9]))) - 
     1536 n^3 (-399580000 \[Pi]^6 + 414889944 \[Pi]^8 - 
        525 \[Pi]^4 (-1617913 + 2571264 Zeta[3]) - 
        525 (1184875776 Z35 + 
           5 (13037352 + 96938424 Zeta[3]^2 + 81211392 Zeta[3]^3 + 
              31547778 Zeta[5] + 
              9 Zeta[3] (-3430161 + 22724960 Zeta[5]) - 
              169569015 Zeta[7] + 1660321280 Zeta[9]))) - 
     32 n^4 (-1646860000 \[Pi]^6 + 2532658536 \[Pi]^8 - 
        12600 \[Pi]^4 (-337607 + 657256 Zeta[3]) - 
        1575 (2193723648 Z35 + 
           5 (76642593 + 136545024 Zeta[3]^2 + 148432896 Zeta[3]^3 - 
              140649648 Zeta[5] + 
              2376 Zeta[3] (-13607 + 160000 Zeta[5]) + 
              255211824 Zeta[7] + 3083680000 Zeta[9]))) - 
     24576 (-236352000 \[Pi]^6 + 313826688 \[Pi]^8 - 
        16800 \[Pi]^4 (-19781 + 46752 Zeta[3]) - 
        175 (3142250496 Z35 + 
           5 (-1026351 + 242756352 Zeta[3]^2 + 221478912 Zeta[3]^3 + 
              111625920 Zeta[5] + 
              10368 Zeta[3] (-2889 + 65864 Zeta[5]) - 
              759648672 Zeta[7] + 4404785152 Zeta[9]))) - 
     4096 n (-1656848000 \[Pi]^6 + 1800279072 \[Pi]^8 - 
        1650600 \[Pi]^4 (-1577 + 3136 Zeta[3]) - 
        525 (5790071808 Z35 + 
           5 (1669743 + 489604032 Zeta[3]^2 + 404029440 Zeta[3]^3 + 
              272624400 Zeta[5] + 
              432 Zeta[3] (-198355 + 2604176 Zeta[5]) - 
              1572546744 Zeta[7] + 8095490048 Zeta[9]))) - 
     1024 n^2 (-2913232000 \[Pi]^6 + 2873321568 \[Pi]^8 - 
        31500 \[Pi]^4 (-168743 + 285376 Zeta[3]) - 
        525 (8786506752 Z35 + 
           5 (24647661 + 771194016 Zeta[3]^2 + 607887360 Zeta[3]^3 + 
              451298664 Zeta[5] + 
              36 Zeta[3] (-5290421 + 43694688 Zeta[5]) - 
              2210572476 Zeta[7] + 12287730688 Zeta[9]))))}, 0, 7, 1];

Crit[H,nu]=SeriesData[eps, 0, {1/2, (2 + n)/(4 (8 + n)), (
  120 + 106 n + 25 n^2 + n^3)/(8 (8 + n)^3), 
  1/(32 (8 + n)^5) (17280 + 20448 n + 8728 n^2 + 1590 n^3 + 93 n^4 + 
     2 n^5 - 33792 Zeta[3] - 28800 n Zeta[3] - 6912 n^2 Zeta[3] - 
     480 n^3 Zeta[3]), 
  1/(640 (8 + n)^7) (9725440 + 14800000 n + 9416800 n^2 + 
     3142120 n^3 + 529080 n^4 + 37640 n^5 + 1345 n^6 + 20 n^7 - 
     360448 \[Pi]^4 - 397312 n \[Pi]^4 - 156160 n^2 \[Pi]^4 - 
     28352 n^3 \[Pi]^4 - 2432 n^4 \[Pi]^4 - 80 n^5 \[Pi]^4 - 
     35758080 Zeta[3] - 43688960 n Zeta[3] - 17973760 n^2 Zeta[3] - 
     2739840 n^3 Zeta[3] - 94720 n^4 Zeta[3] + 3520 n^5 Zeta[3] - 
     240 n^6 Zeta[3] + 152371200 Zeta[5] + 159334400 n Zeta[5] + 
     56857600 n^2 Zeta[5] + 8755200 n^3 Zeta[5] + 
     582400 n^4 Zeta[5] + 12800 n^5 Zeta[5]), 
  1/(483840 (8 + n)^9) (166139043840 + 325521745920 n + 
     296826163200 n^2 + 155323526400 n^3 + 46718229600 n^4 + 
     7583020200 n^5 + 603673560 n^6 + 26936280 n^7 + 662445 n^8 + 
     7560 n^9 - 14417657856 \[Pi]^4 - 21219803136 n \[Pi]^4 - 
     11876143104 n^2 \[Pi]^4 - 3191698944 n^3 \[Pi]^4 - 
     427601664 n^4 \[Pi]^4 - 25389504 n^5 \[Pi]^4 - 
     338688 n^6 \[Pi]^4 - 2016 n^7 \[Pi]^4 - 1512 n^8 \[Pi]^4 + 
     9751756800 \[Pi]^6 + 12635340800 n \[Pi]^6 + 
     6340608000 n^2 \[Pi]^6 + 1629388800 n^3 \[Pi]^6 + 
     234214400 n^4 \[Pi]^6 + 18892800 n^5 \[Pi]^6 + 
     787200 n^6 \[Pi]^6 + 12800 n^7 \[Pi]^6 - 1605574656000 Zeta[3] - 
     2365636976640 n Zeta[3] - 1317329879040 n^2 Zeta[3] - 
     329062487040 n^3 Zeta[3] - 29075397120 n^4 Zeta[3] + 
     1162062720 n^5 Zeta[3] + 210954240 n^6 Zeta[3] - 
     60480 n^7 Zeta[3] + 15120 n^8 Zeta[3] + 
     1447711211520 Zeta[3]^2 + 1952081510400 n Zeta[3]^2 + 
     974817607680 n^2 Zeta[3]^2 + 226495180800 n^3 Zeta[3]^2 + 
     25775124480 n^4 Zeta[3]^2 + 1448616960 n^5 Zeta[3]^2 + 
     52254720 n^6 Zeta[3]^2 + 1935360 n^7 Zeta[3]^2 + 
     5887458017280 Zeta[5] + 8156814704640 n Zeta[5] + 
     4078848614400 n^2 Zeta[5] + 858607948800 n^3 Zeta[5] + 
     52806297600 n^4 Zeta[5] - 5839223040 n^5 Zeta[5] - 
     869944320 n^6 Zeta[5] - 27820800 n^7 Zeta[5] - 
     28732013936640 Zeta[7] - 35464372715520 n Zeta[7] - 
     16532174131200 n^2 Zeta[7] - 3818317708800 n^3 Zeta[7] - 
     469421568000 n^4 Zeta[7] - 29498878080 n^5 Zeta[7] - 
     746807040 n^6 Zeta[7]), 
  1/2 (1/(16 (8 + n)^5) (2 + n) (-5312 - 2672 n - 452 n^2 + 3 n^3 + 
        16896 Zeta[3] + 5952 n Zeta[3] + 
        480 n^2 Zeta[3]) (-(664/(8 + n)^5) - (666 n)/(8 + n)^5 - (
        447 n^2)/(2 (8 + n)^5) - (223 n^3)/(8 (8 + n)^5) + (3 n^4)/(
        16 (8 + n)^5) - 44/(8 + n)^4 - (57 n)/(8 + n)^4 - (
        24 n^2)/(8 + n)^4 - (13 n^3)/(4 (8 + n)^4) - 1/(8 + n)^3 - (
        3 n)/(2 (8 + n)^3) - (3 n^2)/(4 (8 + n)^3) - n^3/(
        8 (8 + n)^3) + (2112 Zeta[3])/(8 + n)^5 + (
        1800 n Zeta[3])/(8 + n)^5 + (432 n^2 Zeta[3])/(8 + n)^5 + (
        30 n^3 Zeta[3])/(8 + n)^5) - (-(22/(8 + n)^3) - (35 n)/(
        2 (8 + n)^3) - (13 n^2)/(4 (8 + n)^3) - 1/(8 + n)^2 - 
        n/(8 + n)^2 - n^2/(4 (8 + n)^2)) (11160/(8 + n)^7 + (
        12454 n)/(8 + n)^7 + (11971 n^2)/(2 (8 + n)^7) + (13419 n^3)/(
        8 (8 + n)^7) + (1513 n^4)/(8 (8 + n)^7) - (101 n^5)/(
        16 (8 + n)^7) - (3 n^6)/(64 (8 + n)^7) + 1812/(8 + n)^6 + (
        2766 n)/(8 + n)^6 + (6249 n^2)/(4 (8 + n)^6) + (
        393 n^3)/(8 + n)^6 + (609 n^4)/(16 (8 + n)^6) - (3 n^5)/(
        16 (8 + n)^6) + 66/(8 + n)^5 + (237 n)/(2 (8 + n)^5) + (
        315 n^2)/(4 (8 + n)^5) + (183 n^3)/(8 (8 + n)^5) + (39 n^4)/(
        16 (8 + n)^5) + 1/(8 + n)^4 + (2 n)/(8 + n)^4 + (3 n^2)/(
        2 (8 + n)^4) + n^3/(2 (8 + n)^4) + n^4/(16 (8 + n)^4) - (
        5632 \[Pi]^4)/(5 (8 + n)^7) - (6208 n \[Pi]^4)/(
        5 (8 + n)^7) - (488 n^2 \[Pi]^4)/(8 + n)^7 - (
        443 n^3 \[Pi]^4)/(5 (8 + n)^7) - (38 n^4 \[Pi]^4)/(
        5 (8 + n)^7) - (n^5 \[Pi]^4)/(4 (8 + n)^7) - (
        77952 Zeta[3])/(8 + n)^7 - (86608 n Zeta[3])/(8 + n)^7 - (
        29144 n^2 Zeta[3])/(8 + n)^7 - (
        1962 n^3 Zeta[3])/(8 + n)^7 + (436 n^4 Zeta[3])/(8 + n)^7 + (
        41 n^5 Zeta[3])/(8 + n)^7 - (3 n^6 Zeta[3])/(4 (8 + n)^7) - (
        4224 Zeta[3])/(8 + n)^6 - (5712 n Zeta[3])/(8 + n)^6 - (
        2664 n^2 Zeta[3])/(8 + n)^6 - (492 n^3 Zeta[3])/(8 + n)^6 - (
        30 n^4 Zeta[3])/(8 + n)^6 + (476160 Zeta[5])/(8 + n)^7 + (
        497920 n Zeta[5])/(8 + n)^7 + (
        177680 n^2 Zeta[5])/(8 + n)^7 + (
        27360 n^3 Zeta[5])/(8 + n)^7 + (
        1820 n^4 Zeta[5])/(8 + n)^7 + (40 n^5 Zeta[5])/(8 + n)^7) + 
     1/(320 (8 + n)^7) (2 + n) (-(22/(8 + n)^3) - (35 n)/(
        2 (8 + n)^3) - (13 n^2)/(4 (8 + n)^3) - 1/(8 + n)^2 - 
        n/(8 + n)^2 - n^2/(4 (8 + n)^2)) (15 n^5 (1 + 16 Zeta[3]) + 
        64 n (-17185 + 1696 \[Pi]^4 + 119080 Zeta[3] - 
           649600 Zeta[5]) + 
        256 (-6975 + 704 \[Pi]^4 + 48720 Zeta[3] - 297600 Zeta[5]) + 
        48 n^2 (-8495 + 496 \[Pi]^4 + 17760 Zeta[3] - 
           159200 Zeta[5]) + 
        10 n^4 (199 + 8 \[Pi]^4 - 1360 Zeta[3] - 1280 Zeta[5]) + 
        4 n^3 (568 \[Pi]^4 - 
           15 (1075 + 1872 Zeta[3] + 9280 Zeta[5]))) + 
     1/(241920 (8 + n)^9) (-2 - n) (-(1/(8 + n)) - n/(
        2 (8 + n))) (-189 n^7 (15 + 8 \[Pi]^4 - 1040 Zeta[3]) + 
        2 n^6 (30744 \[Pi]^4 + 6400 \[Pi]^6 + 
           945 (599 - 1648 Zeta[3] + 1024 Zeta[3]^2 - 
              19840 Zeta[5])) + 
        5120 n (-845712 \[Pi]^4 + 757760 \[Pi]^6 + 
           189 (-6835 - 415332 Zeta[3] + 634624 Zeta[3]^2 + 
              1578720 Zeta[5] - 10901520 Zeta[7])) + 
        512 n^2 (-2325204 \[Pi]^4 + 2403200 \[Pi]^6 + 
           945 (10267 - 182652 Zeta[3] + 372752 Zeta[3]^2 + 
              561800 Zeta[5] - 6182820 Zeta[7])) + 
        12288 (-409248 \[Pi]^4 + 396800 \[Pi]^6 + 
           315 (153 - 132520 Zeta[3] + 187008 Zeta[3]^2 + 
              522432 Zeta[5] - 3711456 Zeta[7])) + 
        16 n^4 (714672 \[Pi]^4 + 1085600 \[Pi]^6 + 
           945 (65959 + 254432 Zeta[3] + 89408 Zeta[3]^2 - 
              949200 Zeta[5] - 1852200 Zeta[7])) + 
        256 n^3 (-346311 \[Pi]^4 + 779200 \[Pi]^6 + 
           945 (20477 + 27354 Zeta[3] + 95368 Zeta[3]^2 - 
              143470 Zeta[5] - 1708875 Zeta[7])) + 
        28 n^5 (70776 \[Pi]^4 + 27200 \[Pi]^6 + 
           135 (6871 + 66096 Zeta[3] + 12800 Zeta[3]^2 - 
              352384 Zeta[5] - 197568 Zeta[7]))) - (-(1/(8 + n)) - n/(
        2 (8 + n))) (4896/(8 + n)^9 - (52232 n)/(8 + n)^9 + (
        13728 n^2)/(8 + n)^9 + (61488 n^3)/(8 + n)^9 + (229775 n^4)/(
        8 (8 + n)^9) + (138789 n^5)/(32 (8 + n)^9) + (3735 n^6)/(
        32 (8 + n)^9) + (149 n^7)/(32 (8 + n)^9) - (3 n^8)/(
        256 (8 + n)^9) + 40376/(8 + n)^8 + (70578 n)/(8 + n)^8 + (
        99345 n^2)/(2 (8 + n)^8) + (144385 n^3)/(8 (8 + n)^8) + (
        55167 n^4)/(16 (8 + n)^8) + (2103 n^5)/(8 (8 + n)^8) - (
        283 n^6)/(64 (8 + n)^8) - (3 n^7)/(128 (8 + n)^8) + 
        1632/(8 + n)^7 + (3354 n)/(8 + n)^7 + (2724 n^2)/(8 + n)^7 + (
        8757 n^3)/(8 (8 + n)^7) + (3495 n^4)/(16 (8 + n)^7) + (
        555 n^5)/(32 (8 + n)^7) - (3 n^6)/(64 (8 + n)^7) + 
        22/(8 + n)^6 + (101 n)/(2 (8 + n)^6) + (46 n^2)/(8 + n)^6 + (
        83 n^3)/(4 (8 + n)^6) + (37 n^4)/(8 (8 + n)^6) + (13 n^5)/(
        32 (8 + n)^6) - (207872 \[Pi]^4)/(5 (8 + n)^9) - (
        848768 n \[Pi]^4)/(15 (8 + n)^9) - (138704 n^2 \[Pi]^4)/(
        5 (8 + n)^9) - (5654 n^3 \[Pi]^4)/(8 + n)^9 - (
        4079 n^4 \[Pi]^4)/(15 (8 + n)^9) + (1273 n^5 \[Pi]^4)/(
        20 (8 + n)^9) + (87 n^6 \[Pi]^4)/(10 (8 + n)^9) + (
        29 n^7 \[Pi]^4)/(120 (8 + n)^9) - (n^8 \[Pi]^4)/(
        160 (8 + n)^9) - (5632 \[Pi]^4)/(5 (8 + n)^8) - (
        9024 n \[Pi]^4)/(5 (8 + n)^8) - (5544 n^2 \[Pi]^4)/(
        5 (8 + n)^8) - (1663 n^3 \[Pi]^4)/(5 (8 + n)^8) - (
        519 n^4 \[Pi]^4)/(10 (8 + n)^8) - (81 n^5 \[Pi]^4)/(
        20 (8 + n)^8) - (n^6 \[Pi]^4)/(8 (8 + n)^8) + (
        2539520 \[Pi]^6)/(63 (8 + n)^9) + (9871360 n \[Pi]^6)/(
        189 (8 + n)^9) + (550400 n^2 \[Pi]^6)/(21 (8 + n)^9) + (
        141440 n^3 \[Pi]^6)/(21 (8 + n)^9) + (26140 n^4 \[Pi]^6)/(
        27 (8 + n)^9) + (1640 n^5 \[Pi]^6)/(21 (8 + n)^9) + (
        205 n^6 \[Pi]^6)/(63 (8 + n)^9) + (10 n^7 \[Pi]^6)/(
        189 (8 + n)^9) - (4240640 Zeta[3])/(8 + n)^9 - (
        5442976 n Zeta[3])/(8 + n)^9 - (
        2391936 n^2 Zeta[3])/(8 + n)^9 - (
        310596 n^3 Zeta[3])/(8 + n)^9 + (
        59158 n^4 Zeta[3])/(8 + n)^9 + (35935 n^5 Zeta[3])/(
        2 (8 + n)^9) + (1007 n^6 Zeta[3])/(8 + n)^9 - (
        45 n^7 Zeta[3])/(4 (8 + n)^9) + (13 n^8 Zeta[3])/(
        16 (8 + n)^9) - (170880 Zeta[3])/(8 + n)^8 - (
        278704 n Zeta[3])/(8 + n)^8 - (
        168184 n^2 Zeta[3])/(8 + n)^8 - (
        44674 n^3 Zeta[3])/(8 + n)^8 - (
        4403 n^4 Zeta[3])/(8 + n)^8 + (64 n^5 Zeta[3])/(8 + n)^8 + (
        79 n^6 Zeta[3])/(4 (8 + n)^8) - (3 n^7 Zeta[3])/(
        8 (8 + n)^8) - (2112 Zeta[3])/(8 + n)^7 - (
        3912 n Zeta[3])/(8 + n)^7 - (2760 n^2 Zeta[3])/(8 + n)^7 - (
        912 n^3 Zeta[3])/(8 + n)^7 - (138 n^4 Zeta[3])/(8 + n)^7 - (
        15 n^5 Zeta[3])/(2 (8 + n)^7) + (
        5984256 Zeta[3]^2)/(8 + n)^9 + (
        8069120 n Zeta[3]^2)/(8 + n)^9 + (
        4029504 n^2 Zeta[3]^2)/(8 + n)^9 + (
        936240 n^3 Zeta[3]^2)/(8 + n)^9 + (
        106544 n^4 Zeta[3]^2)/(8 + n)^9 + (
        5988 n^5 Zeta[3]^2)/(8 + n)^9 + (
        216 n^6 Zeta[3]^2)/(8 + n)^9 + (8 n^7 Zeta[3]^2)/(8 + n)^9 + (
        16717824 Zeta[5])/(8 + n)^9 + (
        20988672 n Zeta[5])/(8 + n)^9 + (
        8562080 n^2 Zeta[5])/(8 + n)^9 + (
        836660 n^3 Zeta[5])/(8 + n)^9 - (
        262120 n^4 Zeta[5])/(8 + n)^9 - (
        70337 n^5 Zeta[5])/(8 + n)^9 - (
        5816 n^6 Zeta[5])/(8 + n)^9 - (155 n^7 Zeta[5])/(8 + n)^9 + (
        476160 Zeta[5])/(8 + n)^8 + (736000 n Zeta[5])/(8 + n)^8 + (
        426640 n^2 Zeta[5])/(8 + n)^8 + (
        116200 n^3 Zeta[5])/(8 + n)^8 + (
        15500 n^4 Zeta[5])/(8 + n)^8 + (950 n^5 Zeta[5])/(8 + n)^8 + (
        20 n^6 Zeta[5])/(8 + n)^8 - (118766592 Zeta[7])/(8 + n)^9 - (
        146595456 n Zeta[7])/(8 + n)^9 - (
        68337360 n^2 Zeta[7])/(8 + n)^9 - (
        15783390 n^3 Zeta[7])/(8 + n)^9 - (
        1940400 n^4 Zeta[7])/(8 + n)^9 - (243873 n^5 Zeta[7])/(
        2 (8 + n)^9) - (3087 n^6 Zeta[7])/(8 + n)^9) - 
     1/(24192000 (8 + n)^11) (-2 - 
        n) (1575 n^9 (104 \[Pi]^4 - 
           45 (1 + 16 Zeta[3] + 192 Zeta[5])) - 
        200 n^8 (23600 \[Pi]^6 - 126 \[Pi]^4 (1 + 128 Zeta[3]) + 
           945 (-67 - 644 Zeta[3] + 5504 Zeta[3]^2 - 21392 Zeta[5] - 
              9088 Zeta[7])) - 
        96 n^7 (2511000 \[Pi]^6 + 173292 \[Pi]^8 - 
           525 \[Pi]^4 (3515 + 2624 Zeta[3]) - 
           175 (653184 Z35 + 
              5 (59967 - 289440 Zeta[3]^2 + 36864 Zeta[3]^3 + 
                 611172 Zeta[5] + 54 Zeta[3] (-4287 + 832 Zeta[5]) + 
                 4546656 Zeta[7] + 931328 Zeta[9]))) - 
        96 n^6 (48471000 \[Pi]^6 + 10228818 \[Pi]^8 - 
           12600 \[Pi]^4 (5267 + 3100 Zeta[3]) - 
           175 (56344896 Z35 + 
              5 (1954773 - 4495824 Zeta[3]^2 + 3575808 Zeta[3]^3 - 
                 23543928 Zeta[5] + 
                 1152 Zeta[3] (3023 + 7899 Zeta[5]) + 
                 147171780 Zeta[7] + 79887872 Zeta[9]))) - 
        32 n^5 (1266302000 \[Pi]^6 + 756595764 \[Pi]^8 - 
           12600 \[Pi]^4 (173941 + 197576 Zeta[3]) - 
           525 (1715976576 Z35 + 
              5 (36905499 - 5887584 Zeta[3]^2 + 113651712 Zeta[3]^3 - 
                 527733216 Zeta[5] + 
                 432 Zeta[3] (234921 + 695728 Zeta[5]) + 
                 1934064216 Zeta[7] + 2421700096 Zeta[9]))) - 
        384 n^4 (275180000 \[Pi]^6 + 844219512 \[Pi]^8 - 
           4200 \[Pi]^4 (136261 + 657256 Zeta[3]) - 
           525 (2193723648 Z35 + 
              5 (18632727 + 88026048 Zeta[3]^2 + 
                 148432896 Zeta[3]^3 - 314686848 Zeta[5] + 
                 24 Zeta[3] (1880819 + 15840000 Zeta[5]) + 
                 943330584 Zeta[7] + 3083680000 Zeta[9]))) - 
        3072 n^3 (-260440000 \[Pi]^6 + 829779888 \[Pi]^8 - 
           85050 \[Pi]^4 (-4441 + 31744 Zeta[3]) - 
           525 (2369751552 Z35 + 
              
              5 (5086917 + 156575520 Zeta[3]^2 + 
                 162422784 Zeta[3]^3 - 96950604 Zeta[5] + 
                 6 Zeta[3] (-14689 + 68174880 Zeta[5]) + 
                 166565490 Zeta[7] + 3320642560 Zeta[9]))) - 
        688128 (-28096000 \[Pi]^6 + 44832384 \[Pi]^8 - 
           2400 \[Pi]^4 (-16565 + 46752 Zeta[3]) - 
           25 (3142250496 Z35 + 
              5 (-1243593 + 235339776 Zeta[3]^2 + 
                 221478912 Zeta[3]^3 + 86056128 Zeta[5] + 
                 5184 Zeta[3] (-4531 + 131728 Zeta[5]) - 
                 626036256 Zeta[7] + 4404785152 Zeta[9]))) - 
        4096 n^2 (-1701392000 \[Pi]^6 + 2873321568 \[Pi]^8 - 
           6300 \[Pi]^4 (-406883 + 1426880 Zeta[3]) - 
           525 (8786506752 Z35 + 
              5 (-468081 + 681942528 Zeta[3]^2 + 
                 607887360 Zeta[3]^3 + 62516232 Zeta[5] + 
                 36 Zeta[3] (-1643491 + 43694688 Zeta[5]) - 
                 971355420 Zeta[7] + 12287730688 Zeta[9]))) - 
        24576 n (-799712000 \[Pi]^6 + 1200186048 \[Pi]^8 - 
           8400 \[Pi]^4 (-136963 + 410816 Zeta[3]) - 
           175 (11580143616 Z35 + 
              5 (-6026751 + 913925376 Zeta[3]^2 + 
                 808058880 Zeta[3]^3 + 276605856 Zeta[5] + 
                 576 Zeta[3] (-158239 + 3906264 Zeta[5]) - 
                 2151382896 Zeta[7] + 16190980096 Zeta[9])))))}, 0, 7,
  1];

Crit[H,nuRev]=SeriesData[eps, 0, {2, (-2 - n)/(8 + n), ((-2 - n) (44 + 13 n))/(
  2 (8 + n)^3), ((2 + n) (3 n^3 + 64 (-83 + 264 Zeta[3]) + 
     16 n (-167 + 372 Zeta[3]) + n^2 (-452 + 480 Zeta[3])))/(
  8 (8 + n)^5), 
  1/(160 (8 + n)^7) (2 + n) (15 n^5 (1 + 16 Zeta[3]) + 
     64 n (-17185 + 1696 \[Pi]^4 + 119080 Zeta[3] - 649600 Zeta[5]) + 
     256 (-6975 + 704 \[Pi]^4 + 48720 Zeta[3] - 297600 Zeta[5]) + 
     48 n^2 (-8495 + 496 \[Pi]^4 + 17760 Zeta[3] - 159200 Zeta[5]) + 
     10 n^4 (199 + 8 \[Pi]^4 - 1360 Zeta[3] - 1280 Zeta[5]) + 
     4 n^3 (568 \[Pi]^4 - 15 (1075 + 1872 Zeta[3] + 9280 Zeta[5]))), 
  1/(120960 (8 + n)^9) (-2 - 
     n) (-189 n^7 (15 + 8 \[Pi]^4 - 1040 Zeta[3]) + 
     2 n^6 (30744 \[Pi]^4 + 6400 \[Pi]^6 + 
        945 (599 - 1648 Zeta[3] + 1024 Zeta[3]^2 - 19840 Zeta[5])) + 
     5120 n (-845712 \[Pi]^4 + 757760 \[Pi]^6 + 
        189 (-6835 - 415332 Zeta[3] + 634624 Zeta[3]^2 + 
           1578720 Zeta[5] - 10901520 Zeta[7])) + 
     512 n^2 (-2325204 \[Pi]^4 + 2403200 \[Pi]^6 + 
        945 (10267 - 182652 Zeta[3] + 372752 Zeta[3]^2 + 
           561800 Zeta[5] - 6182820 Zeta[7])) + 
     12288 (-409248 \[Pi]^4 + 396800 \[Pi]^6 + 
        315 (153 - 132520 Zeta[3] + 187008 Zeta[3]^2 + 
           522432 Zeta[5] - 3711456 Zeta[7])) + 
     16 n^4 (714672 \[Pi]^4 + 1085600 \[Pi]^6 + 
        945 (65959 + 254432 Zeta[3] + 89408 Zeta[3]^2 - 
           949200 Zeta[5] - 1852200 Zeta[7])) + 
     256 n^3 (-346311 \[Pi]^4 + 779200 \[Pi]^6 + 
        945 (20477 + 27354 Zeta[3] + 95368 Zeta[3]^2 - 
           143470 Zeta[5] - 1708875 Zeta[7])) + 
     28 n^5 (70776 \[Pi]^4 + 27200 \[Pi]^6 + 
        135 (6871 + 66096 Zeta[3] + 12800 Zeta[3]^2 - 
           352384 Zeta[5] - 197568 Zeta[7]))), 
  1/(12096000 (8 + n)^11) (-2 - 
     n) (1575 n^9 (104 \[Pi]^4 - 45 (1 + 16 Zeta[3] + 192 Zeta[5])) - 
     200 n^8 (23600 \[Pi]^6 - 126 \[Pi]^4 (1 + 128 Zeta[3]) + 
        945 (-67 - 644 Zeta[3] + 5504 Zeta[3]^2 - 21392 Zeta[5] - 
           9088 Zeta[7])) - 
     96 n^7 (2511000 \[Pi]^6 + 173292 \[Pi]^8 - 
        525 \[Pi]^4 (3515 + 2624 Zeta[3]) - 
        175 (653184 Z35 + 
           5 (59967 - 289440 Zeta[3]^2 + 36864 Zeta[3]^3 + 
              611172 Zeta[5] + 54 Zeta[3] (-4287 + 832 Zeta[5]) + 
              4546656 Zeta[7] + 931328 Zeta[9]))) - 
     96 n^6 (48471000 \[Pi]^6 + 10228818 \[Pi]^8 - 
        12600 \[Pi]^4 (5267 + 3100 Zeta[3]) - 
        175 (56344896 Z35 + 
           5 (1954773 - 4495824 Zeta[3]^2 + 3575808 Zeta[3]^3 - 
              23543928 Zeta[5] + 1152 Zeta[3] (3023 + 7899 Zeta[5]) + 
              147171780 Zeta[7] + 79887872 Zeta[9]))) - 
     32 n^5 (1266302000 \[Pi]^6 + 756595764 \[Pi]^8 - 
        12600 \[Pi]^4 (173941 + 197576 Zeta[3]) - 
        525 (1715976576 Z35 + 
           5 (36905499 - 5887584 Zeta[3]^2 + 113651712 Zeta[3]^3 - 
              527733216 Zeta[5] + 
              432 Zeta[3] (234921 + 695728 Zeta[5]) + 
              1934064216 Zeta[7] + 2421700096 Zeta[9]))) - 
     384 n^4 (275180000 \[Pi]^6 + 844219512 \[Pi]^8 - 
        4200 \[Pi]^4 (136261 + 657256 Zeta[3]) - 
        525 (2193723648 Z35 + 
           5 (18632727 + 88026048 Zeta[3]^2 + 148432896 Zeta[3]^3 - 
              314686848 Zeta[5] + 
              24 Zeta[3] (1880819 + 15840000 Zeta[5]) + 
              943330584 Zeta[7] + 3083680000 Zeta[9]))) - 
     3072 n^3 (-260440000 \[Pi]^6 + 829779888 \[Pi]^8 - 
        85050 \[Pi]^4 (-4441 + 31744 Zeta[3]) - 
        525 (2369751552 Z35 + 
           5 (5086917 + 156575520 Zeta[3]^2 + 162422784 Zeta[3]^3 - 
              96950604 Zeta[5] + 
              6 Zeta[3] (-14689 + 68174880 Zeta[5]) + 
              166565490 Zeta[7] + 3320642560 Zeta[9]))) - 
     688128 (-28096000 \[Pi]^6 + 44832384 \[Pi]^8 - 
        2400 \[Pi]^4 (-16565 + 46752 Zeta[3]) - 
        25 (3142250496 Z35 + 
           5 (-1243593 + 235339776 Zeta[3]^2 + 221478912 Zeta[3]^3 + 
              86056128 Zeta[5] + 
              5184 Zeta[3] (-4531 + 131728 Zeta[5]) - 
              626036256 Zeta[7] + 4404785152 Zeta[9]))) - 
     4096 n^2 (-1701392000 \[Pi]^6 + 2873321568 \[Pi]^8 - 
        6300 \[Pi]^4 (-406883 + 1426880 Zeta[3]) - 
        525 (8786506752 Z35 + 
           5 (-468081 + 681942528 Zeta[3]^2 + 607887360 Zeta[3]^3 + 
              62516232 Zeta[5] + 
              36 Zeta[3] (-1643491 + 43694688 Zeta[5]) - 
              971355420 Zeta[7] + 12287730688 Zeta[9]))) - 
     24576 n (-799712000 \[Pi]^6 + 1200186048 \[Pi]^8 - 
        8400 \[Pi]^4 (-136963 + 410816 Zeta[3]) - 
        175 (11580143616 Z35 + 
           5 (-6026751 + 913925376 Zeta[3]^2 + 808058880 Zeta[3]^3 + 
              276605856 Zeta[5] + 
              576 Zeta[3] (-158239 + 3906264 Zeta[5]) - 
              2151382896 Zeta[7] + 16190980096 Zeta[9]))))}, 0, 7, 1];

Crit[H,omega1]=SeriesData[eps, 0, {1, -((3 (14 + 3 n))/(8 + n)^2), (
  33 n^3 + 64 n (67 + 93 Zeta[3]) + n^2 (538 + 480 Zeta[3]) + 
   32 (299 + 528 Zeta[3]))/(4 (8 + n)^4), 
  1/(80 (8 + n)^6) (25 n^5 + 
     80 n^4 (\[Pi]^4 - 3 (31 + 126 Zeta[3] + 80 Zeta[5])) + 
     64 n (1696 \[Pi]^4 - 75 (1823 + 1920 Zeta[3] + 12992 Zeta[5])) + 
     8 n^3 (284 \[Pi]^4 - 5 (5827 + 12624 Zeta[3] + 20880 Zeta[5])) + 
     128 (1408 \[Pi]^4 - 
        5 (20309 + 23232 Zeta[3] + 178560 Zeta[5])) + 
     8 n^2 (2976 \[Pi]^4 - 
        5 (52441 + 75600 Zeta[3] + 286560 Zeta[5]))), -(1/(
    20160 (8 + n)^8)) (315 n^7 (-13 + 144 Zeta[3]) + 
     4 n^6 (15876 \[Pi]^4 + 1600 \[Pi]^6 + 
        315 (-1799 - 4128 Zeta[3] + 1152 Zeta[3]^2 - 
           19520 Zeta[5])) + 
     256 n^2 (2919168 \[Pi]^4 + 2403200 \[Pi]^6 + 
        315 (-874133 - 1806832 Zeta[3] + 809184 Zeta[3]^2 - 
           5440240 Zeta[5] - 24731280 Zeta[7])) + 
     6144 (325248 \[Pi]^4 + 396800 \[Pi]^6 + 
        105 (-367393 - 920880 Zeta[3] + 209664 Zeta[3]^2 - 
           1815936 Zeta[5] - 14845824 Zeta[7])) + 
     8 n^4 (3422664 \[Pi]^4 + 1085600 \[Pi]^6 + 
        315 (-470097 - 674096 Zeta[3] + 376512 Zeta[3]^2 - 
           5867200 Zeta[5] - 7408800 Zeta[7])) + 
     128 n^3 (1475208 \[Pi]^4 + 779200 \[Pi]^6 + 
        315 (-303727 - 545520 Zeta[3] + 270432 Zeta[3]^2 - 
           2692760 Zeta[5] - 6835500 Zeta[7])) + 
     4096 n (424368 \[Pi]^4 + 473600 \[Pi]^6 + 
        315 (-161228 - 357659 Zeta[3] + 134304 Zeta[3]^2 - 
           799840 Zeta[5] - 5450760 Zeta[7])) + 
     280 n^5 (7416 \[Pi]^4 + 1360 \[Pi]^6 + 
        9 (-30041 - 40960 Zeta[3] + 19488 Zeta[3]^2 - 
           392512 Zeta[5] - 197568 Zeta[7]))), 
  1/(6048000 (8 + 
      n)^10) (-4725 n^9 (24 \[Pi]^4 - 5 (29 + 528 Zeta[3])) + 
     350 n^8 (27200 \[Pi]^6 - 864 \[Pi]^4 (-37 + 24 Zeta[3]) + 
        135 (12083 + 17952 Zeta[3] + 48128 Zeta[3]^2 - 
           300672 Zeta[5] - 56320 Zeta[7])) + 
     92160 n^3 (61152000 \[Pi]^6 + 58891088 \[Pi]^8 - 
        105 \[Pi]^4 (-1085177 + 989568 Zeta[3]) - 
        175 (38224947 + 553775616 Z35 + 310369536 Zeta[3]^2 + 
           203028480 Zeta[3]^3 + 69181962 Zeta[5] + 
           9 Zeta[3] (17239583 + 68375200 Zeta[5]) + 
           1267810005 Zeta[7] + 4150803200 Zeta[9])) + 
     1600 n^4 (741003200 \[Pi]^6 + 427183776 \[Pi]^8 - 
        2016 \[Pi]^4 (-469949 + 465708 Zeta[3]) - 
        315 (164420127 + 2027566080 Z35 + 1077148416 Zeta[3]^2 + 
           742164480 Zeta[3]^3 + 223528560 Zeta[5] + 
           288 Zeta[3] (2871363 + 6706240 Zeta[5]) + 
           8354045280 Zeta[7] + 15418400000 Zeta[9])) + 
     8 n^7 (66772000 \[Pi]^6 + 4159008 \[Pi]^8 - 
        50400 \[Pi]^4 (-1138 + 897 Zeta[3]) - 
        525 (5225472 Z35 + 
           5 (-758169 - 2514816 Zeta[3]^2 + 368640 Zeta[3]^3 + 
              21528432 Zeta[5] - 720 Zeta[3] (-653 + 1536 Zeta[5]) + 
              40543200 Zeta[7] + 9313280 Zeta[9]))) + 
     192 n^6 (64533000 \[Pi]^6 + 10468242 \[Pi]^8 - 
        1575 \[Pi]^4 (-30449 + 30216 Zeta[3]) - 
        175 (61694784 Z35 + 
           5 (186003 + 1261008 Zeta[3]^2 + 4469760 Zeta[3]^3 + 
              29457468 Zeta[5] + 
              18 Zeta[3] (631549 + 191040 Zeta[5]) + 
              186566688 Zeta[7] + 99859840 Zeta[9]))) + 
     32 n^5 (4886252000 \[Pi]^6 + 1574996328 \[Pi]^8 - 
        302400 \[Pi]^4 (-14411 + 15102 Zeta[3]) - 
        525 (3892292352 Z35 + 
           5 (68086431 + 340191936 Zeta[3]^2 + 284129280 Zeta[3]^3 + 
              284049072 Zeta[5] + 
              288 Zeta[3] (1702537 + 1960320 Zeta[5]) + 
              5913471312 Zeta[7] + 6054250240 Zeta[9]))) + 
     49152 (560256000 \[Pi]^6 + 1360786944 \[Pi]^8 - 
        302400 \[Pi]^4 (-6395 + 2912 Zeta[3]) - 
        175 (14925938688 Z35 + 
           5 (126767025 + 1586729088 Zeta[3]^2 + 
              1107394560 Zeta[3]^3 + 534054528 Zeta[5] + 
              576 Zeta[3] (764899 + 8033760 Zeta[5]) + 
              1710756288 Zeta[7] + 22023925760 Zeta[9]))) + 
     4096 n^2 (4148368000 \[Pi]^6 + 6164644032 \[Pi]^8 - 
        18900 \[Pi]^4 (-558763 + 457536 Zeta[3]) - 
        525 (20686399488 Z35 + 
           5 (243198531 + 2315666952 Zeta[3]^2 + 
              1519718400 Zeta[3]^3 + 642682728 Zeta[5] + 
              36 Zeta[3] (24112523 + 143993760 Zeta[5]) + 
              5376580020 Zeta[7] + 30719326720 Zeta[9]))) + 
     8192 n (3809344000 \[Pi]^6 + 7770923136 \[Pi]^8 - 
        277200 \[Pi]^4 (-42979 + 29184 Zeta[3]) - 
        525 (27404365824 Z35 + 
           
           5 (275791617 + 2989159488 Zeta[3]^2 + 
              2020147200 Zeta[3]^3 + 936397728 Zeta[5] + 
              144 Zeta[3] (6457049 + 53200800 Zeta[5]) + 
              4353666768 Zeta[7] + 40477450240 Zeta[9]))))}, 1, 7, 1];

Crit[H,omega2]=SeriesData[eps, 0, {(4 - n)/(
  8 + n), -((152 + 14 n + 5 n^2)/(8 + n)^3), -((
   13 n^4 + n^3 (398 - 192 Zeta[3]) - 24 n^2 (-61 + 120 Zeta[3]) - 
    128 (133 + 552 Zeta[3]) - 32 n (-49 + 612 Zeta[3]))/(
   4 (8 + n)^5)), 
  1/(80 (8 + n)^7) (4 n^5 (-1895 + 8 \[Pi]^4) + 
     5 n^6 (-29 + 48 Zeta[3]) + 
     8 n^3 (-70535 + 1624 \[Pi]^4 + 109200 Zeta[3] - 
        405600 Zeta[5]) + 
     160 n^2 (-6979 + 592 \[Pi]^4 + 21600 Zeta[3] - 217440 Zeta[5]) + 
     8 n^4 (-17045 + 124 \[Pi]^4 + 5760 Zeta[3] - 15600 Zeta[5]) + 
     512 (1472 \[Pi]^4 - 5 (5851 + 16176 Zeta[3] + 170880 Zeta[5])) + 
     128 n (3104 \[Pi]^4 - 
        5 (3143 + 3096 Zeta[3] + 295680 Zeta[5]))), -(1/(
    20160 (8 + n)^9)) (-63 n^8 (8 \[Pi]^4 - 5 (61 + 80 Zeta[3])) - 
     504 n^7 (-2945 + 16 \[Pi]^4 + 1480 Zeta[3] + 960 Zeta[5]) + 
     18432 n (89936 \[Pi]^4 + 345600 \[Pi]^6 + 
        35 (46571 - 1156372 Zeta[3] + 647424 Zeta[3]^2 - 
           1531552 Zeta[5] - 31646160 Zeta[7])) + 
     288 n^4 (-148624 \[Pi]^4 + 109600 \[Pi]^6 + 
        35 (358671 - 561600 Zeta[3] + 470592 Zeta[3]^2 + 
           500560 Zeta[5] - 5630688 Zeta[7])) + 
     8192 (679392 \[Pi]^4 + 1139200 \[Pi]^6 + 
        945 (-14885 - 197016 Zeta[3] + 22912 Zeta[3]^2 - 
           339648 Zeta[5] - 4473504 Zeta[7])) + 
     512 n^3 (-447993 \[Pi]^4 + 620800 \[Pi]^6 + 
        315 (68443 - 285974 Zeta[3] + 271560 Zeta[3]^2 + 
           124490 Zeta[5] - 4335471 Zeta[7])) + 
     61440 n^2 (-5061 \[Pi]^4 + 30880 \[Pi]^6 + 
        21 (18444 - 167345 Zeta[3] + 154260 Zeta[3]^2 - 
           89798 Zeta[5] - 3946509 Zeta[7])) + 
     168 n^5 (-20136 \[Pi]^4 + 10400 \[Pi]^6 + 
        15 (273061 - 56016 Zeta[3] + 83520 Zeta[3]^2 + 
           43168 Zeta[5] - 1037232 Zeta[7])) + 
     8 n^6 (-16128 \[Pi]^4 + 5200 \[Pi]^6 + 
        315 (18575 + 3536 Zeta[3] + 480 Zeta[3]^2 - 8624 Zeta[5] - 
           21168 Zeta[7]))), 
  1/(6048000 (8 + 
      n)^11) (-7875 n^10 (375 + 8 \[Pi]^4 + 624 Zeta[3] - 
        1728 Zeta[5]) + 
     150 n^9 (5712 \[Pi]^4 + 640 \[Pi]^6 + 
        315 (-6697 - 6816 Zeta[3] + 3072 Zeta[3]^2 + 9984 Zeta[5])) + 
     16 n^8 (353000 \[Pi]^6 + 222804 \[Pi]^8 - 
        31500 \[Pi]^4 (-7 + 12 Zeta[3]) - 
        4725 (31104 Z35 + 
           5 (39381 - 80 Zeta[3]^2 - 118144 Zeta[5] - 
              24 Zeta[3] (-451 + 80 Zeta[5]) + 158292 Zeta[7]))) + 
     320 n^5 (-232830800 \[Pi]^6 + 479816244 \[Pi]^8 - 
        2520 \[Pi]^4 (-451795 + 825672 Zeta[3]) - 
        1575 (57824055 + 426342528 Z35 + 106032288 Zeta[3]^2 + 
           119761920 Zeta[3]^3 - 106716576 Zeta[5] + 
           576 Zeta[3] (-91811 + 527108 Zeta[5]) + 
           585640440 Zeta[7] + 2376919168 Zeta[9])) + 
     32 n^7 (-1999000 \[Pi]^6 + 8143146 \[Pi]^8 - 
        9450 \[Pi]^4 (-383 + 3800 Zeta[3]) - 
        1575 (5272128 Z35 + 
           5 (1476861 - 78000 Zeta[3]^2 + 198144 Zeta[3]^3 - 
              5650704 Zeta[5] + 12 Zeta[3] (82255 + 36384 Zeta[5]) + 
              8201196 Zeta[7] + 3893056 Zeta[9]))) + 
     288 n^6 (-17402000 \[Pi]^6 + 28841264 \[Pi]^8 - 
        11200 \[Pi]^4 (-5696 + 12693 Zeta[3]) - 
        175 (204830208 Z35 + 
           5 (19476423 + 3945888 Zeta[3]^2 + 10192896 Zeta[3]^3 - 
              63130944 Zeta[5] + 
              48 Zeta[3] (114199 + 478608 Zeta[5]) + 
              122493672 Zeta[7] + 201483520 Zeta[9]))) + 
     256 n^4 (-1762412000 \[Pi]^6 + 7083030312 \[Pi]^8 - 
        37800 \[Pi]^4 (-340031 + 621784 Zeta[3]) - 
        4725 (2285667072 Z35 + 
           5 (15386785 + 145740416 Zeta[3]^2 + 138829824 Zeta[3]^3 + 
              35729856 Zeta[5] + 
              8 Zeta[3] (-6500747 + 52517760 Zeta[5]) + 
              368835936 Zeta[7] + 2758945280 Zeta[9]))) + 
     6144 n^3 (-106424000 \[Pi]^6 + 2278462704 \[Pi]^8 - 
        1050 \[Pi]^4 (-2771749 + 4964352 Zeta[3]) - 
        1575 (2364913152 Z35 + 
           5 (2796003 + 165808320 Zeta[3]^2 + 152580096 Zeta[3]^3 + 
              52172636 Zeta[5] + 
              10 Zeta[3] (-2728649 + 53961504 Zeta[5]) + 
              262286766 Zeta[7] + 3028625920 Zeta[9]))) + 
     32768 n^2 (176572000 \[Pi]^6 + 2094185448 \[Pi]^8 - 
        1575 \[Pi]^4 (-1321447 + 1898688 Zeta[3]) - 
        1575 (2306859264 Z35 + 
           5 (-286191 + 175042608 Zeta[3]^2 + 156340224 Zeta[3]^3 + 
              44425542 Zeta[5] + 
              9 Zeta[3] (-702525 + 68753824 Zeta[5]) + 
              176799231 Zeta[7] + 3094623232 Zeta[9]))) + 
     196608 (292544000 \[Pi]^6 + 1222333824 \[Pi]^8 - 
        50400 \[Pi]^4 (-24627 + 5728 Zeta[3]) - 
        525 (4439494656 Z35 + 
           5 (2115669 + 397960704 Zeta[3]^2 + 323223552 Zeta[3]^3 + 
              96375360 Zeta[5] + 
              192 Zeta[3] (235349 + 7765968 Zeta[5]) + 
              251890848 Zeta[7] + 6352838656 Zeta[9]))) + 
     16384 n (1969888000 \[Pi]^6 + 11835885888 \[Pi]^8 - 
        126000 \[Pi]^4 (-87371 + 71616 Zeta[3]) - 
        1575 (13721094144 Z35 + 
           5 (-4067535 + 1132371456 Zeta[3]^2 + 967753728 Zeta[3]^3 + 
              245924064 Zeta[5] + 
              192 Zeta[3] (257677 + 21645048 Zeta[5]) + 
              754794864 Zeta[7] + 19089049600 Zeta[9]))))}, 1, 7, 1];

fixedpoint[H,g1]=SeriesData[eps, 
  0, {0, 3/(8 + n), (
   9 (14 + 3 n))/(8 + n)^3, -((
    3 (33 n^3 + 10 n^2 (-11 + 48 Zeta[3]) + 
       32 n (-55 + 186 Zeta[3]) + 64 (-71 + 264 Zeta[3])))/(
    8 (8 + n)^5)), -(1/(
     80 (8 + n)^7)) (25 n^5 + 
      64 n (-24165 + 1696 \[Pi]^4 + 295740 Zeta[3] - 
         974400 Zeta[5]) + 
      128 (-20695 + 1408 \[Pi]^4 + 271920 Zeta[3] - 892800 Zeta[5]) + 
      16 n^2 (-16495 + 1488 \[Pi]^4 + 133560 Zeta[3] - 
         716400 Zeta[5]) + 
      16 n^3 (1745 + 142 \[Pi]^4 - 12660 Zeta[3] - 52200 Zeta[5]) + 
      10 n^4 (1335 + 8 \[Pi]^4 - 3024 Zeta[3] - 1920 Zeta[5])), 
   1/(26880 (8 + n)^9) (315 n^7 (-13 + 144 Zeta[3]) + 
      2 n^6 (31752 \[Pi]^4 + 3200 \[Pi]^6 + 
         315 (-631 - 8256 Zeta[3] + 2304 Zeta[3]^2 - 
            39040 Zeta[5])) + 
      256 n^2 (-3567312 \[Pi]^4 + 2403200 \[Pi]^6 + 
         315 (14045 - 999712 Zeta[3] + 2019648 Zeta[3]^2 + 
            5420960 Zeta[5] - 24731280 Zeta[7])) + 
      128 n^3 (-557172 \[Pi]^4 + 779200 \[Pi]^6 + 
         315 (5923 + 198972 Zeta[3] + 538272 Zeta[3]^2 + 
            187240 Zeta[5] - 6835500 Zeta[7])) + 
      4096 n (-843192 \[Pi]^4 + 473600 \[Pi]^6 + 
         315 (-2057 - 336410 Zeta[3] + 428928 Zeta[3]^2 + 
            1574960 Zeta[5] - 5450760 Zeta[7])) + 
      16 n^4 (461412 \[Pi]^4 + 542800 \[Pi]^6 + 
         315 (-39069 + 674984 Zeta[3] + 274656 Zeta[3]^2 - 
            1546400 Zeta[5] - 3704400 Zeta[7])) + 
      24576 (-177408 \[Pi]^4 + 99200 \[Pi]^6 + 
         315 (-861 - 78808 Zeta[3] + 87168 Zeta[3]^2 + 
            369472 Zeta[5] - 1237152 Zeta[7])) + 
      560 n^5 (2628 \[Pi]^4 + 680 \[Pi]^6 + 
         9 (-11213 + 36760 Zeta[3] + 9744 Zeta[3]^2 - 
            167456 Zeta[5] - 98784 Zeta[7]))), -(1/(
     10080000 (8 + 
        n)^11)) (-4725 n^9 (24 \[Pi]^4 - 5 (29 + 528 Zeta[3])) + 
      175 n^8 (54400 \[Pi]^6 - 1728 \[Pi]^4 (-37 + 24 Zeta[3]) + 
         135 (23817 + 19056 Zeta[3] + 96256 Zeta[3]^2 - 
            601344 Zeta[5] - 112640 Zeta[7])) + 
      46080 n^3 (-83486000 \[Pi]^6 + 117782176 \[Pi]^8 - 
         245 \[Pi]^4 (-249889 + 1949568 Zeta[3]) - 
         175 (4921118 + 1107551232 Z35 + 757680984 Zeta[3]^2 + 
            406056960 Zeta[3]^3 - 497069046 Zeta[5] + 
            6 Zeta[3] (22380719 + 80869200 Zeta[5]) - 
            1034118435 Zeta[7] + 8301606400 Zeta[9])) + 
      1600 n^4 (-28271800 \[Pi]^6 + 427183776 \[Pi]^8 - 
         126 \[Pi]^4 (3228457 + 14437920 Zeta[3]) - 
         315 (-6142099 + 2027566080 Z35 + 1116017040 Zeta[3]^2 + 
            742164480 Zeta[3]^3 - 2428744320 Zeta[5] + 
            12 Zeta[3] (52336471 + 65347200 Zeta[5]) + 
            2038572480 Zeta[7] + 15418400000 Zeta[9])) + 
      28 n^7 (17072000 \[Pi]^6 + 1188288 \[Pi]^8 - 
         900 \[Pi]^4 (9515 + 14352 Zeta[3]) - 
         75 (10450944 Z35 + 
            5 (-2406567 - 3816576 Zeta[3]^2 + 737280 Zeta[3]^3 + 
               19270944 Zeta[5] - 
               72 Zeta[3] (114691 + 30720 Zeta[5]) + 
               81086400 Zeta[7] + 18626560 Zeta[9]))) + 
      12 n^6 (732228000 \[Pi]^6 + 167491872 \[Pi]^8 - 
         4200 \[Pi]^4 (286165 + 222096 Zeta[3]) - 
         175 (987116544 Z35 + 
            5 (-59129103 - 7148736 Zeta[3]^2 + 71516160 Zeta[3]^3 - 
               564228864 Zeta[5] + 
               4608 Zeta[3] (18113 + 1740 Zeta[5]) + 
               2568988800 Zeta[7] + 1597757440 Zeta[9]))) + 
      32 n^5 (2017412000 \[Pi]^6 + 1574996328 \[Pi]^8 - 
         9450 \[Pi]^4 (592831 + 760704 Zeta[3]) - 
         525 (3892292352 Z35 + 
            5 (-40477707 + 255030912 Zeta[3]^2 + 
               284129280 Zeta[3]^3 - 1792797120 Zeta[5] + 
               108 Zeta[3] (4162947 + 2186560 Zeta[5]) + 
               3720392424 Zeta[7] + 6054250240 Zeta[9]))) + 
      8192 n^2 (-3079081000 \[Pi]^6 + 3082322016 \[Pi]^8 - 
         99225 \[Pi]^4 (-37165 + 118336 Zeta[3]) - 
         525 (10343199744 Z35 + 
            5 (9522828 + 1528782264 Zeta[3]^2 + 759859200 Zeta[3]^3 - 
               96804846 Zeta[5] + 
               54 Zeta[3] (1144147 + 19420240 Zeta[5]) - 
               3979332315 Zeta[7] + 15359663360 Zeta[9]))) + 
      49152 (-1470864000 \[Pi]^6 + 1360786944 \[Pi]^8 - 
         33600 \[Pi]^4 (-56389 + 124944 Zeta[3]) - 
         175 (14925938688 Z35 + 
            5 (9533157 + 2092082688 Zeta[3]^2 + 
               1107394560 Zeta[3]^3 + 596710080 Zeta[5] + 
               288 Zeta[3] (-216157 + 7719840 Zeta[5]) - 
               7408291104 Zeta[7] + 22023925760 Zeta[9]))) + 
      8192 n (-8499056000 \[Pi]^6 + 7770923136 \[Pi]^8 - 
         12600 \[Pi]^4 (-866545 + 2150016 Zeta[3]) - 
         525 (27404365824 Z35 + 
            5 (21434637 + 4033013184 Zeta[3]^2 + 
               2020147200 Zeta[3]^3 + 735371856 Zeta[5] + 
               72 Zeta[3] (-596963 + 46433760 Zeta[5]) - 
               12947013720 Zeta[7] + 40477450240 Zeta[9]))))}, 1, 7, 
  1];

fixedpoint[H,g2]=0;



==> anc/ising_crit_exp.m <==
N[Z35] = 0.037707672984847544;

Crit[I,alpha] = SeriesData[eps, 0, {1/
  6, -(29/324), -(1027/17496) + (4 Zeta[3])/
   27, -(11207/472392) + \[Pi]^4/810 + (137 Zeta[3])/1458 - (
   40 Zeta[5])/81, -(459775/51018336) + (137 \[Pi]^4)/174960 - (
   10 \[Pi]^6)/15309 + (1151 Zeta[3])/13122 - (8 Zeta[3]^2)/81 - (
   206 Zeta[5])/729 + (49 Zeta[7])/27, 
  1/642831033600 (-271771200 \[Pi]^6 + 381109536 \[Pi]^8 - 
     408240 \[Pi]^4 (-1151 + 2592 Zeta[3]) - 
     175 (13284577 + 3688436736 Z35 + 1480861440 Zeta[3]^2 + 
        1289945088 Zeta[3]^3 + 660501216 Zeta[5] + 
        23328 Zeta[3] (-9899 + 158976 Zeta[5]) - 3693475584 Zeta[7] + 
        25816817664 Zeta[9]))}, 1, 7, 1];

Crit[I,beta]=SeriesData[eps, 0, {1/2, -(1/6), 1/162, 163/17496 - Zeta[3]/27, (
  8515 - 729 \[Pi]^4 - 43335 Zeta[3] + 291600 Zeta[5])/2361960, 
  150671/102036672 - (107 \[Pi]^4)/699840 + (5 \[Pi]^6)/30618 - (
   511 Zeta[3])/26244 + (2 Zeta[3]^2)/81 + (13 Zeta[5])/243 - (
   49 Zeta[7])/108, 
  1/80353879200 (6670350 \[Pi]^6 - 11909673 \[Pi]^8 + 
     25515 \[Pi]^4 (-511 + 1296 Zeta[3]) + 
     175 (329624 + 115263648 Z35 + 45437112 Zeta[3]^2 + 
        40310784 Zeta[3]^3 + 17236233 Zeta[5] + 
        10368 Zeta[3] (-619 + 11178 Zeta[5]) - 86487102 Zeta[7] + 
        806775552 Zeta[9]))}, 0, 7, 1];

Crit[I,delta]=SeriesData[eps, 0, {3, 1, 25/54, 539/2916, (4399 + 2592 Zeta[3])/
  78732, 57113/8503056 + \[Pi]^4/3645 + (545 Zeta[3])/8748 - (
   80 Zeta[5])/729, (
  2224908 \[Pi]^4 - 622080 \[Pi]^6 - 
   7 (4099609 - 46570896 Zeta[3] + 21275136 Zeta[3]^2 + 
      121569984 Zeta[5] - 246903552 Zeta[7]))/4285540224}, 0, 7, 1];

Crit[I,eta]=SeriesData[eps, 0, {1/54, 109/5832, 7217/629856 - (4 Zeta[3])/243, 
  321511/68024448 - \[Pi]^4/7290 - (329 Zeta[3])/17496 + (40 Zeta[5])/
   729, (-13431096 \[Pi]^4 + 6220800 \[Pi]^6 + 
   35 (3421613 - 39195792 Zeta[3] + 42550272 Zeta[3]^2 + 
      142363008 Zeta[5] - 493807104 Zeta[7]))/85710804480}, 2, 7, 1];

Crit[I,gamma]=SeriesData[eps, 0, {1, 1/6, 25/324, 701/17496 - (2 Zeta[3])/27, 
  7801/472392 - \[Pi]^4/1620 - (167 Zeta[3])/2916 + (20 Zeta[5])/81, 
  19319/3188646 - (167 \[Pi]^4)/349920 + (5 \[Pi]^6)/15309 - (
   320 Zeta[3])/6561 + (4 Zeta[3]^2)/81 + (128 Zeta[5])/729 - (
   49 Zeta[7])/54, 
  8010593/3673320192 + (283 \[Pi]^6)/1102248 - (16337 \[Pi]^8)/
   55112400 + (122 Z35)/243 - (49475 Zeta[3])/1417176 + (
   2693 Zeta[3]^2)/13122 + (128 Zeta[3]^3)/
   729 + (\[Pi]^4 (-40 + 81 Zeta[3]))/98415 + (98951 Zeta[5])/
   944784 + 368/729 Zeta[3] Zeta[5] - (3667 Zeta[7])/5832 + (
   23056 Zeta[9])/6561}, 0, 7, 1];

Crit[I,nu]=SeriesData[eps, 0, {1/2, 1/12, 7/162, 1783/69984 - Zeta[3]/27, (
  464845 - 11664 \[Pi]^4 - 1237680 Zeta[3] + 4665600 Zeta[5])/
  37791360, (
  152224205 - 7797384 \[Pi]^4 + 4665600 \[Pi]^6 - 860433840 Zeta[3] + 
   705438720 Zeta[3]^2 + 2900136960 Zeta[5] - 12962436480 Zeta[7])/
  28570268160, 
  1/5142648268800 (11499691175 - 1290650760 \[Pi]^4 + 
     753494400 \[Pi]^6 - 762219072 \[Pi]^8 + 1290952857600 Z35 - 
     119542878000 Zeta[3] + 2116316160 \[Pi]^4 Zeta[3] + 
     550046246400 Zeta[3]^2 + 451480780800 Zeta[3]^3 + 
     361681588800 Zeta[5] + 1298007244800 Zeta[3] Zeta[5] - 
     1876026096000 Zeta[7] + 9035886182400 Zeta[9])}, 0, 7, 1]

Crit[I,nuRev]=SeriesData[eps, 0, {2, -(1/3), -(19/162), -(937/17496) + (4 Zeta[3])/
   27, -(24857/1889568) + \[Pi]^4/810 + (119 Zeta[3])/1458 - (
   40 Zeta[5])/81, -(64327/204073344) + (119 \[Pi]^4)/174960 - (
   10 \[Pi]^6)/15309 + (3335 Zeta[3])/52488 - (8 Zeta[3]^2)/81 - (
   176 Zeta[5])/729 + (49 Zeta[7])/27, 
  10365955/7346640384 - (29 \[Pi]^6)/78732 + (16337 \[Pi]^8)/
   27556200 - (244 Z35)/
   243 + \[Pi]^4 (667/1259712 - (2 Zeta[3])/1215) + (68143 Zeta[3])/
   1889568 - (2519 Zeta[3]^2)/6561 - (256 Zeta[3]^3)/729 - (
   48077 Zeta[5])/472392 - 736/729 Zeta[3] Zeta[5] + (2491 Zeta[7])/
   2916 - (46112 Zeta[9])/6561}, 0, 7, 1];

Crit[I,omega1]=SeriesData[eps, 0, {1, -(17/27), 
  1603/2916 + (8 Zeta[3])/9, -(178417/314928) + \[Pi]^4/135 - (
   158 Zeta[3])/243 - (40 Zeta[5])/9, 
  20734249/34012224 - (79 \[Pi]^4)/14580 - (10 \[Pi]^6)/1701 + (
   12349 Zeta[3])/8748 - (4 Zeta[3]^2)/9 + (2324 Zeta[5])/729 + (
   196 Zeta[7])/9, -(853678429/1224440064) + (1081 \[Pi]^6)/275562 + (
   88181 \[Pi]^8)/11481750 - (5776 Z35)/
   405 + \[Pi]^4 (12349/1049760 - Zeta[3]/135) - (6886777 Zeta[3])/
   2834352 - (16904 Zeta[3]^2)/2187 - (1280 Zeta[3]^3)/243 - (
   95713 Zeta[5])/39366 - 4960/243 Zeta[3] Zeta[5] - (961 Zeta[7])/
   81 - (230560 Zeta[9])/2187}, 1, 7, 1];

Crit[I,omega2]=SeriesData[eps, 0, {-(1/3), 19/81, 937/8748 - (8 Zeta[3])/27, 
  24857/944784 - \[Pi]^4/405 - (119 Zeta[3])/729 + (80 Zeta[5])/81, 
  64327/102036672 - (119 \[Pi]^4)/87480 + (20 \[Pi]^6)/15309 - (
   3335 Zeta[3])/26244 + (16 Zeta[3]^2)/81 + (352 Zeta[5])/729 - (
   98 Zeta[7])/27, -(10365955/3673320192) + (29 \[Pi]^6)/39366 - (
   16337 \[Pi]^8)/13778100 + (488 Z35)/
   243 + \[Pi]^4 (-(667/629856) + (4 Zeta[3])/1215) - (68143 Zeta[3])/
   944784 + (5038 Zeta[3]^2)/6561 + (512 Zeta[3]^3)/729 + (
   48077 Zeta[5])/236196 + 1472/729 Zeta[3] Zeta[5] - (2491 Zeta[7])/
   1458 + (92224 Zeta[9])/6561}, 1, 7, 1]

fixedpoint[I,g1]=0;

fixedpoint[I,g2]=SeriesData[eps, 0, {1/3, 17/81, (709 - 2592 Zeta[3])/17496, (
  54545 - 3888 \[Pi]^4 - 686880 Zeta[3] + 2332800 Zeta[5])/
  4723920, (-11250785 - 12056688 \[Pi]^4 + 6998400 \[Pi]^6 - 
   1526953680 Zeta[3] + 1939956480 Zeta[3]^2 + 7309128960 Zeta[5] - 
   25924872960 Zeta[7])/14285134080, 
  1/8035387920000 (28152537875 - 5455390500 \[Pi]^4 + 
     4342896000 \[Pi]^6 - 4114172736 \[Pi]^8 + 7639901337600 Z35 - 
     21213738000 Zeta[3] + 13961808000 \[Pi]^4 Zeta[3] + 
     5493848976000 Zeta[3]^2 + 2821754880000 Zeta[3]^3 + 
     863849448000 Zeta[5] + 4938071040000 Zeta[3] Zeta[5] - 
     17516925216000 Zeta[7] + 56474288640000 Zeta[9])}, 1, 7, 1];



==> anc/rg_expansion.m <==
N[Z35] = 0.037707672984847544;

RG[beta1] = 
  g1*(-eps + (8*g1)/3 - (14*g1^2)/3 + (370*g1^3)/27 - (24581*g1^4)/
      486 + (17158*g1^5)/81 - (3117059*g1^6)/3240 + 
     2*g2 - (22*g1*g2)/3 + (659*g1^2*g2)/18 - (15967*g1^3*g2)/
      81 + (537437*g1^4*g2)/486 - (61822279*g1^5*g2)/9720 - (5*g2^2)/
      3 + (107*g1*g2^2)/4 - (13433*g1^2*g2^2)/
      54 + (1314497*g1^3*g2^2)/648 - (903730709*g1^4*g2^2)/58320 + 
     7*g2^3 - (4867*g1*g2^3)/36 + (2281727*g1^2*g2^3)/
      1296 - (73299097*g1^3*g2^3)/3888 - (477*g2^4)/
      16 + (1336801*g1*g2^4)/1728 - (65729015*g1^2*g2^4)/
      5184 + (158849*g2^5)/1152 - (78802267*g1*g2^5)/
      17280 - (7915913*g2^6)/11520 + (g1*n)/3 - 
     g1^2*n + (461*g1^3*n)/108 - (10057*g1^4*n)/486 + (103849*g1^5*n)/
      972 - (6710257*g1^6*n)/11664 + (79*g1^2*g2*n)/
      36 - (1319*g1^3*g2*n)/54 + (5723*g1^4*g2*n)/
      27 - (16208887*g1^5*g2*n)/9720 + (g1*g2^2*n)/
      24 - (301*g1^2*g2^2*n)/72 + (270749*g1^3*g2^2*n)/
      2592 - (170986643*g1^4*g2^2*n)/116640 - (25*g1*g2^3*n)/
      36 + (30277*g1^2*g2^3*n)/1296 - (7223929*g1^3*g2^3*n)/
      12960 + (26171*g1*g2^4*n)/6912 - (2740145*g1^2*g2^4*n)/
      20736 - (351589*g1*g2^5*n)/17280 + (11*g1^3*n^2)/
      72 - (395*g1^4*n^2)/243 + (50531*g1^5*n^2)/
      3888 - (345386*g1^6*n^2)/3645 + (7*g1^3*g2*n^2)/
      81 + (59675*g1^4*g2*n^2)/15552 - (1457371*g1^5*g2*n^2)/
      19440 - (1921*g1^3*g2^2*n^2)/10368 - (370891*g1^4*g2^2*n^2)/
      233280 - (4735*g1^3*g2^3*n^2)/1944 + (5*g1^4*n^3)/
      3888 + (6289*g1^5*n^3)/31104 - (806473*g1^6*n^3)/
      233280 + (161*g1^4*g2*n^3)/10368 + (15317*g1^5*g2*n^3)/
      25920 - (475*g1^4*g2^2*n^3)/186624 + (13*g1^5*n^4)/
      62208 + (629*g1^6*n^4)/25920 + (23*g1^5*g2*n^4)/
      8640 + (29*g1^6*n^5)/933120 + (176*g1^4*Pi^4)/
      1215 - (88*g1^5*Pi^4)/81 + (14437*g1^6*Pi^4)/
      2025 + (34*g1^3*g2*Pi^4)/81 - (10177*g1^4*g2*Pi^4)/
      2430 + (216232*g1^5*g2*Pi^4)/6075 + (32*g1^2*g2^2*Pi^4)/
      135 - (4621*g1^3*g2^2*Pi^4)/972 + (2265121*g1^4*g2^2*Pi^4)/
      36450 - (4*g1*g2^3*Pi^4)/45 - (337*g1^2*g2^3*Pi^4)/
      270 + (556567*g1^3*g2^3*Pi^4)/12150 - (g2^4*Pi^4)/
      15 + (47*g1*g2^4*Pi^4)/60 + (71243*g1^2*g2^4*Pi^4)/
      6480 + (13*g2^5*Pi^4)/36 - (26477*g1*g2^5*Pi^4)/
      10800 - (113*g2^6*Pi^4)/96 + (62*g1^4*n*Pi^4)/
      1215 - (2383*g1^5*n*Pi^4)/4860 + (424631*g1^6*n*Pi^4)/
      109350 + (19*g1^3*g2*n*Pi^4)/405 - (2339*g1^4*g2*n*Pi^4)/
      2430 + (13444*g1^5*g2*n*Pi^4)/1215 - (4841*g1^3*g2^2*n*Pi^4)/
      9720 + (176576*g1^4*g2^2*n*Pi^4)/18225 - (5*g1^2*g2^3*n*Pi^4)/
      108 + (140717*g1^3*g2^3*n*Pi^4)/48600 + (7*g1*g2^4*n*Pi^4)/
      720 + (737*g1^2*g2^4*n*Pi^4)/12960 - (53*g1*g2^5*n*Pi^4)/
      600 + (g1^4*n^2*Pi^4)/243 - (347*g1^5*n^2*Pi^4)/
      4860 + (8024*g1^6*n^2*Pi^4)/10935 - (19*g1^4*g2*n^2*Pi^4)/
      360 + (1136*g1^5*g2*n^2*Pi^4)/1215 - (17*g1^3*g2^2*n^2*Pi^4)/
      3240 + (27791*g1^4*g2^2*n^2*Pi^4)/
      97200 + (419*g1^3*g2^3*n^2*Pi^4)/12150 - (7*g1^5*n^3*Pi^4)/
      2160 + (22241*g1^6*n^3*Pi^4)/437400 - (g1^4*g2*n^3*Pi^4)/
      3240 + (611*g1^5*g2*n^3*Pi^4)/36450 + (769*g1^4*g2^2*n^3*Pi^4)/
      583200 + (49*g1^6*n^4*Pi^4)/72900 - (19*g1^5*g2*n^4*Pi^4)/
      291600 - (g1^6*n^5*Pi^4)/194400 - (1240*g1^5*Pi^6)/
      5103 + (166564*g1^6*Pi^6)/76545 - (4810*g1^4*g2*Pi^6)/
      5103 + (817018*g1^5*g2*Pi^6)/76545 - (5080*g1^3*g2^2*Pi^6)/
      5103 + (433787*g1^4*g2^2*Pi^6)/25515 - (320*g1^2*g2^3*Pi^6)/
      1701 + (87233*g1^3*g2^3*Pi^6)/8505 + (115*g1*g2^4*Pi^6)/
      567 + (4838*g1^2*g2^4*Pi^6)/25515 + (5*g2^5*Pi^6)/
      63 - (36277*g1*g2^5*Pi^6)/17010 - (163*g2^6*Pi^6)/
      270 - (1565*g1^5*n*Pi^6)/15309 + (790396*g1^6*n*Pi^6)/
      688905 - (815*g1^4*g2*n*Pi^6)/5103 + (97348*g1^5*g2*n*Pi^6)/
      32805 - (290*g1^3*g2^2*n*Pi^6)/5103 + (232003*g1^4*g2^2*n*Pi^6)/
      91854 + (17129*g1^3*g2^3*n*Pi^6)/21870 + (229*g1^2*g2^4*n*Pi^6)/
      8505 - (37*g1*g2^5*n*Pi^6)/5670 - (355*g1^5*n^2*Pi^6)/
      30618 + (6617*g1^6*n^2*Pi^6)/32805 - (10*g1^4*g2*n^2*Pi^6)/
      1701 + (41509*g1^5*g2*n^2*Pi^6)/
      153090 + (46429*g1^4*g2^2*n^2*Pi^6)/
      459270 + (23*g1^3*g2^3*n^2*Pi^6)/7290 - (5*g1^5*n^3*Pi^6)/
      15309 + (161*g1^6*n^3*Pi^6)/10935 + (827*g1^5*g2*n^3*Pi^6)/
      91854 + (g1^4*g2^2*n^3*Pi^6)/10206 + (17*g1^6*n^4*Pi^6)/
      39366 + (7087432*g1^6*Pi^8)/9568125 + (7688357*g1^5*g2*Pi^8)/
      2126250 + (12101801*g1^4*g2^2*Pi^8)/
      2126250 + (419233*g1^3*g2^3*Pi^8)/
      118125 + (182113*g1^2*g2^4*Pi^8)/354375 - (2579*g1*g2^5*Pi^8)/
      7500 - (2063*g2^6*Pi^8)/17500 + (457411*g1^6*n*Pi^8)/
      1366875 + (9022603*g1^5*g2*n*Pi^8)/
      12757500 + (564199*g1^4*g2^2*n*Pi^8)/
      1417500 + (2063*g1^3*g2^3*n*Pi^8)/
      33750 + (820483*g1^6*n^2*Pi^8)/
      19136250 + (373403*g1^5*g2*n^2*Pi^8)/
      12757500 + (2063*g1^4*g2^2*n^2*Pi^8)/
      850500 + (2063*g1^6*n^3*Pi^8)/1366875 - (959744*g1^6*Z35)/
      675 - (1568816*g1^5*g2*Z35)/225 - (834896*g1^4*g2^2*Z35)/
      75 - (189408*g1^3*g2^3*Z35)/25 - (54496*g1^2*g2^4*Z35)/
      25 - (1512*g1*g2^5*Z35)/25 + (1944*g2^6*Z35)/
      25 - (44576*g1^6*n*Z35)/75 - (250744*g1^5*g2*n*Z35)/
      225 - (11352*g1^4*g2^2*n*Z35)/25 - (1008*g1^3*g2^3*n*Z35)/
      25 - (41968*g1^6*n^2*Z35)/675 - (1448*g1^5*g2*n^2*Z35)/
      75 - (8*g1^4*g2^2*n^2*Z35)/5 - (224*g1^6*n^3*Z35)/
      225 + (88*g1^3*Zeta[3])/9 - (4664*g1^4*Zeta[3])/
      81 + (27382*g1^5*Zeta[3])/81 - (7366714*g1^6*Zeta[3])/
      3645 + (64*g1^2*g2*Zeta[3])/3 - (4856*g1^3*g2*Zeta[3])/
      27 + (116759*g1^4*g2*Zeta[3])/81 - (13705936*g1^5*g2*Zeta[3])/
      1215 + 8*g1*g2^2*Zeta[3] - (1456*g1^2*g2^2*Zeta[3])/
      9 + (171533*g1^3*g2^2*Zeta[3])/81 - (5747761*g1^4*g2^2*Zeta[3])/
      243 - 50*g1*g2^3*Zeta[3] + (37789*g1^2*g2^3*Zeta[3])/
      27 - (10058446*g1^3*g2^3*Zeta[3])/405 - 
     3*g2^4*Zeta[3] + (5495*g1*g2^4*Zeta[3])/
      12 - (11815331*g1^2*g2^4*Zeta[3])/810 + (1519*g2^5*Zeta[3])/
      24 - (1692407*g1*g2^5*Zeta[3])/360 - (472891*g2^6*Zeta[3])/
      720 + (20*g1^3*n*Zeta[3])/9 - (1528*g1^4*n*Zeta[3])/
      81 + (69035*g1^5*n*Zeta[3])/486 - (762715*g1^6*n*Zeta[3])/
      729 - (184*g1^3*g2*n*Zeta[3])/9 + (21560*g1^4*g2*n*Zeta[3])/
      81 - (390242*g1^5*g2*n*Zeta[3])/135 - (35*g1^2*g2^2*n*Zeta[3])/
      9 + (9230*g1^3*g2^2*n*Zeta[3])/
      81 - (975469*g1^4*g2^2*n*Zeta[3])/405 + (g1*g2^3*n*Zeta[3])/
      3 + (344*g1^2*g2^3*n*Zeta[3])/27 - (7911*g1^3*g2^3*n*Zeta[3])/
      10 - (77*g1*g2^4*n*Zeta[3])/48 - (606731*g1^2*g2^4*n*Zeta[3])/
      6480 + (7*g1*g2^5*n*Zeta[3])/360 - (14*g1^4*n^2*Zeta[3])/
      9 + (8455*g1^5*n^2*Zeta[3])/486 - (1260521*g1^6*n^2*Zeta[3])/
      7290 - (g1^3*g2*n^2*Zeta[3])/9 + (170*g1^4*g2*n^2*Zeta[3])/
      27 - (203771*g1^5*g2*n^2*Zeta[3])/
      1215 + (763*g1^3*g2^2*n^2*Zeta[3])/
      648 - (15599*g1^4*g2^2*n^2*Zeta[3])/
      540 - (248*g1^3*g2^3*n^2*Zeta[3])/405 + (26*g1^5*n^3*Zeta[3])/
      81 - (23887*g1^6*n^3*Zeta[3])/2916 - (17*g1^4*g2*n^3*Zeta[3])/
      648 + (523*g1^5*g2*n^3*Zeta[3])/
      810 + (89*g1^4*g2^2*n^3*Zeta[3])/19440 - (g1^5*n^4*Zeta[3])/
      432 + (11*g1^6*n^4*Zeta[3])/216 + (37*g1^5*g2*n^4*Zeta[3])/
      2430 + (11*g1^6*n^5*Zeta[3])/19440 + (8704*g1^6*Pi^4*Zeta[3])/
      6075 + (29848*g1^5*g2*Pi^4*Zeta[3])/
      6075 + (2516*g1^4*g2^2*Pi^4*Zeta[3])/
      1215 - (15476*g1^3*g2^3*Pi^4*Zeta[3])/
      2025 - (7447*g1^2*g2^4*Pi^4*Zeta[3])/
      675 - (1331*g1*g2^5*Pi^4*Zeta[3])/225 - (6*g2^6*Pi^4*Zeta[3])/
      5 + (6832*g1^6*n*Pi^4*Zeta[3])/
      18225 + (604*g1^5*g2*n*Pi^4*Zeta[3])/
      2025 - (1628*g1^4*g2^2*n*Pi^4*Zeta[3])/
      6075 - (154*g1^3*g2^3*n*Pi^4*Zeta[3])/
      2025 + (17*g1^2*g2^4*n*Pi^4*Zeta[3])/
      150 + (g1*g2^5*n*Pi^4*Zeta[3])/50 - (26*g1^6*n^2*Pi^4*Zeta[3])/
      18225 - (568*g1^5*g2*n^2*Pi^4*Zeta[3])/
      6075 - (359*g1^4*g2^2*n^2*Pi^4*Zeta[3])/
      6075 - (107*g1^6*n^3*Pi^4*Zeta[3])/
      18225 - (14*g1^5*g2*n^3*Pi^4*Zeta[3])/
      2025 - (2*g1^6*n^4*Pi^4*Zeta[3])/6075 + (1088*g1^5*Zeta[3]^2)/
      27 - (490552*g1^6*Zeta[3]^2)/405 + (3148*g1^4*g2*Zeta[3]^2)/
      27 - (2421844*g1^5*g2*Zeta[3]^2)/
      405 + (1384*g1^3*g2^2*Zeta[3]^2)/
      27 - (1434952*g1^4*g2^2*Zeta[3]^2)/
      135 - (544*g1^2*g2^3*Zeta[3]^2)/
      9 - (421396*g1^3*g2^3*Zeta[3]^2)/45 - (190*g1*g2^4*Zeta[3]^2)/
      3 - (636224*g1^2*g2^4*Zeta[3]^2)/135 - 
     18*g2^5*Zeta[3]^2 - (61417*g1*g2^5*Zeta[3]^2)/
      45 - (892*g2^6*Zeta[3]^2)/5 + (446*g1^5*n*Zeta[3]^2)/
      81 - (1725208*g1^6*n*Zeta[3]^2)/
      3645 - (190*g1^4*g2*n*Zeta[3]^2)/
      27 - (1210168*g1^5*g2*n*Zeta[3]^2)/
      1215 - (232*g1^3*g2^2*n*Zeta[3]^2)/
      27 - (125420*g1^4*g2^2*n*Zeta[3]^2)/
      243 - (5684*g1^3*g2^3*n*Zeta[3]^2)/
      81 - (44*g1^2*g2^4*n*Zeta[3]^2)/9 - (13*g1*g2^5*n*Zeta[3]^2)/
      15 - (59*g1^5*n^2*Zeta[3]^2)/81 - (62242*g1^6*n^2*Zeta[3]^2)/
      1215 - (4*g1^4*g2*n^2*Zeta[3]^2)/
      3 - (2471*g1^5*g2*n^2*Zeta[3]^2)/
      405 + (15346*g1^4*g2^2*n^2*Zeta[3]^2)/
      1215 - (142*g1^3*g2^3*n^2*Zeta[3]^2)/
      135 - (2*g1^5*n^3*Zeta[3]^2)/27 + (88*g1^6*n^3*Zeta[3]^2)/
      1215 + (2512*g1^5*g2*n^3*Zeta[3]^2)/
      1215 - (g1^4*g2^2*n^3*Zeta[3]^2)/27 + (376*g1^6*n^4*Zeta[3]^2)/
      3645 - (384512*g1^6*Zeta[3]^3)/729 - (636544*g1^5*g2*Zeta[3]^3)/
      243 - (39296*g1^4*g2^2*Zeta[3]^3)/
      9 - (89600*g1^3*g2^3*Zeta[3]^3)/
      27 - (11200*g1^2*g2^4*Zeta[3]^3)/9 - 
     192*g1*g2^5*Zeta[3]^3 - (158464*g1^6*n*Zeta[3]^3)/
      729 - (33856*g1^5*g2*n*Zeta[3]^3)/81 - 
     192*g1^4*g2^2*n*Zeta[3]^3 - (640*g1^3*g2^3*n*Zeta[3]^3)/
      27 - (16640*g1^6*n^2*Zeta[3]^3)/
      729 - (1792*g1^5*g2*n^2*Zeta[3]^3)/
      243 - (256*g1^6*n^3*Zeta[3]^3)/729 - (2480*g1^4*Zeta[5])/
      27 + (55028*g1^5*Zeta[5])/81 - (2940908*g1^6*Zeta[5])/
      729 - (2560*g1^3*g2*Zeta[5])/9 + (75236*g1^4*g2*Zeta[5])/
      27 - (1698490*g1^5*g2*Zeta[5])/81 - (2000*g1^2*g2^2*Zeta[5])/
      9 + (96794*g1^3*g2^2*Zeta[5])/27 - (3086303*g1^4*g2^2*Zeta[5])/
      81 - (160*g1*g2^3*Zeta[5])/3 + (17444*g1^2*g2^3*Zeta[5])/
      9 - (4440497*g1^3*g2^3*Zeta[5])/135 + (1145*g1*g2^4*Zeta[5])/
      3 - (1961179*g1^2*g2^4*Zeta[5])/135 + 
     2*g2^5*Zeta[5] - (270109*g1*g2^5*Zeta[5])/
      90 - (4019*g2^6*Zeta[5])/20 - (2200*g1^4*n*Zeta[5])/
      81 + (66986*g1^5*n*Zeta[5])/243 - (2442926*g1^6*n*Zeta[5])/
      1215 - (400*g1^3*g2*n*Zeta[5])/27 + (4046*g1^4*g2*n*Zeta[5])/
      9 - (677648*g1^5*g2*n*Zeta[5])/135 + (2045*g1^3*g2^2*n*Zeta[5])/
      9 - (1962497*g1^4*g2^2*n*Zeta[5])/
      486 + (208*g1^2*g2^3*n*Zeta[5])/
      9 - (1055113*g1^3*g2^3*n*Zeta[5])/810 - (4*g1*g2^4*n*Zeta[5])/
      3 - (3298*g1^2*g2^4*n*Zeta[5])/45 + (361*g1*g2^5*n*Zeta[5])/
      20 - (80*g1^4*n^2*Zeta[5])/81 + (7466*g1^5*n^2*Zeta[5])/
      243 - (375151*g1^6*n^2*Zeta[5])/
      1215 + (602*g1^4*g2*n^2*Zeta[5])/
      27 - (277237*g1^5*g2*n^2*Zeta[5])/
      810 + (5*g1^3*g2^2*n^2*Zeta[5])/
      9 - (341159*g1^4*g2^2*n^2*Zeta[5])/
      2430 - (2791*g1^3*g2^3*n^2*Zeta[5])/
      270 + (305*g1^5*n^3*Zeta[5])/243 - (131827*g1^6*n^3*Zeta[5])/
      7290 - (10907*g1^5*g2*n^3*Zeta[5])/
      810 - (29*g1^4*g2^2*n^3*Zeta[5])/60 - (29*g1^6*n^4*Zeta[5])/
      45 - (g1^5*g2*n^4*Zeta[5])/108 - (276736*g1^6*Zeta[3]*Zeta[5])/
      81 - (1272608*g1^5*g2*Zeta[3]*Zeta[5])/
      81 - (595504*g1^4*g2^2*Zeta[3]*Zeta[5])/
      27 - (100528*g1^3*g2^3*Zeta[3]*Zeta[5])/9 + 
     72*g1^2*g2^4*Zeta[3]*Zeta[5] + 2056*g1*g2^5*Zeta[3]*Zeta[5] + 
     576*g2^6*Zeta[3]*Zeta[5] - (97600*g1^6*n*Zeta[3]*Zeta[5])/
      81 - (137312*g1^5*g2*n*Zeta[3]*Zeta[5])/
      81 - (5320*g1^4*g2^2*n*Zeta[3]*Zeta[5])/
      27 + (904*g1^3*g2^3*n*Zeta[3]*Zeta[5])/
      9 - (20320*g1^6*n^2*Zeta[3]*Zeta[5])/
      243 + (584*g1^5*g2*n^2*Zeta[3]*Zeta[5])/
      27 - (56*g1^4*g2^2*n^2*Zeta[3]*Zeta[5])/
      27 + (256*g1^6*n^3*Zeta[3]*Zeta[5])/243 + (25774*g1^5*Zeta[7])/
      27 - (3306904*g1^6*Zeta[7])/405 + (11564*g1^4*g2*Zeta[7])/
      3 - (16642943*g1^5*g2*Zeta[7])/405 + (14210*g1^3*g2^2*Zeta[7])/
      3 - (56870887*g1^4*g2^2*Zeta[7])/810 + 
     2352*g1^2*g2^3*Zeta[7] - (14652953*g1^3*g2^3*Zeta[7])/270 + 
     441*g1*g2^4*Zeta[7] - (274364*g1^2*g2^4*Zeta[7])/
      15 - (36629*g1*g2^5*Zeta[7])/30 + (4629*g2^6*Zeta[7])/10 + 
     343*g1^5*n*Zeta[7] - (14313152*g1^6*n*Zeta[7])/
      3645 + (1274*g1^4*g2*n*Zeta[7])/3 - (2301524*g1^5*g2*n*Zeta[7])/
      243 + (245*g1^3*g2^2*n*Zeta[7])/
      3 - (4100653*g1^4*g2^2*n*Zeta[7])/
      540 - (234083*g1^3*g2^3*n*Zeta[7])/
      108 - (17441*g1^2*g2^4*n*Zeta[7])/90 + (107*g1*g2^5*n*Zeta[7])/
      15 + (686*g1^5*n^2*Zeta[7])/27 - (145444*g1^6*n^2*Zeta[7])/
      243 - (660767*g1^5*g2*n^2*Zeta[7])/
      972 - (181513*g1^4*g2^2*n^2*Zeta[7])/
      1620 - (112*g1^3*g2^3*n^2*Zeta[7])/
      27 - (25339*g1^6*n^3*Zeta[7])/729 - (616*g1^5*g2*n^3*Zeta[7])/
      243 - (88*g1^6*n^4*Zeta[7])/729 - (68824768*g1^6*Zeta[9])/
      6561 - (114820784*g1^5*g2*Zeta[9])/
      2187 - (7181008*g1^4*g2^2*Zeta[9])/
      81 - (16719808*g1^3*g2^3*Zeta[9])/
      243 - (2141384*g1^2*g2^4*Zeta[9])/81 - (12536*g1*g2^5*Zeta[9])/
      3 - (28833632*g1^6*n*Zeta[9])/
      6561 - (6313016*g1^5*g2*n*Zeta[9])/
      729 - (38504*g1^4*g2^2*n*Zeta[9])/
      9 - (145520*g1^3*g2^3*n*Zeta[9])/
      243 - (3130336*g1^6*n^2*Zeta[9])/
      6561 - (407456*g1^5*g2*n^2*Zeta[9])/
      2187 - (58208*g1^6*n^3*Zeta[9])/6561);

RG[beta2] = 
  g2*(-eps + 
     4*g1 - (82*g1^2)/9 + (821*g1^3)/27 - (19679*g1^4)/
      162 + (389095*g1^5)/729 - (72730159*g1^6)/29160 + 
     3*g2 - (46*g1*g2)/3 + (325*g1^2*g2)/4 - (12349*g1^3*g2)/
      27 + (1279979*g1^4*g2)/486 - (149700341*g1^5*g2)/
      9720 - (17*g2^2)/3 + (131*g1*g2^2)/2 - (10661*g1^2*g2^2)/
      18 + (9309907*g1^3*g2^2)/1944 - (710623019*g1^4*g2^2)/
      19440 + (145*g2^3)/8 - (1004*g1*g2^3)/3 + (3633377*g1^2*g2^3)/
      864 - (7974529*g1^3*g2^3)/180 - (3499*g2^4)/
      48 + (1067507*g1*g2^4)/576 - (51557351*g1^2*g2^4)/
      1728 + (764621*g2^5)/2304 - (10331173*g1*g2^5)/
      960 - (18841427*g2^6)/11520 - (5*g1^2*n)/9 + (92*g1^3*n)/
      27 - (3479*g1^4*n)/162 + (95588*g1^5*n)/729 - (46378889*g1^6*n)/
      58320 + (17*g1^2*g2*n)/24 - (508*g1^3*g2*n)/
      27 + (11495*g1^4*g2*n)/54 - (3178819*g1^5*g2*n)/
      1620 - (19*g1^2*g2^2*n)/24 + (496159*g1^3*g2^2*n)/
      7776 - (49494349*g1^4*g2^2*n)/38880 - (16223*g1^2*g2^3*n)/
      3456 - (783227*g1^3*g2^3*n)/6480 + (2444831*g1^2*g2^4*n)/
      34560 - (13*g1^3*n^2)/108 - (7*g1^4*n^2)/
      162 + (111217*g1^5*n^2)/23328 - (837679*g1^6*n^2)/
      14580 + (g1^3*g2*n^2)/6 - (43295*g1^4*g2*n^2)/
      31104 - (372449*g1^5*g2*n^2)/19440 + (8213*g1^3*g2^2*n^2)/
      15552 - (327553*g1^4*g2^2*n^2)/77760 - (56759*g1^3*g2^3*n^2)/
      6480 - (29*g1^4*n^3)/1296 - (3557*g1^5*n^3)/
      46656 + (30757*g1^6*n^3)/77760 + (127*g1^4*g2*n^3)/
      20736 - (59*g1^5*g2*n^3)/648 + (144449*g1^4*g2^2*n^3)/
      311040 - (61*g1^5*n^4)/15552 - (1123*g1^6*n^4)/
      38880 - (53*g1^5*g2*n^4)/25920 - (125*g1^6*n^5)/
      186624 + (4*g1^4*Pi^4)/9 - (13583*g1^5*Pi^4)/
      3645 + (477067*g1^6*Pi^4)/18225 + (44*g1^3*g2*Pi^4)/
      27 - (83837*g1^4*g2*Pi^4)/4860 + (12014*g1^5*g2*Pi^4)/
      81 + (92*g1^2*g2^2*Pi^4)/45 - (36509*g1^3*g2^2*Pi^4)/
      1215 + (450349*g1^4*g2^2*Pi^4)/1350 + (16*g1*g2^3*Pi^4)/
      15 - (2263*g1^2*g2^3*Pi^4)/90 + (3133897*g1^3*g2^3*Pi^4)/
      8100 + (g2^4*Pi^4)/5 - (3697*g1*g2^4*Pi^4)/
      360 + (99007*g1^2*g2^4*Pi^4)/400 - (1189*g2^5*Pi^4)/
      720 + (6701*g1*g2^5*Pi^4)/80 + (5663*g2^6*Pi^4)/
      480 + (34*g1^4*n*Pi^4)/405 - (3296*g1^5*n*Pi^4)/
      3645 + (173677*g1^6*n*Pi^4)/21870 + (2*g1^3*g2*n*Pi^4)/
      15 - (10729*g1^4*g2*n*Pi^4)/4860 + (105961*g1^5*g2*n*Pi^4)/
      4050 + (2*g1^2*g2^2*n*Pi^4)/45 - (2038*g1^3*g2^2*n*Pi^4)/
      1215 + (7345*g1^4*g2^2*n*Pi^4)/243 - (151*g1^2*g2^3*n*Pi^4)/
      360 + (13451*g1^3*g2^3*n*Pi^4)/900 + (60019*g1^2*g2^4*n*Pi^4)/
      21600 + (2*g1^4*n^2*Pi^4)/405 - (211*g1^5*n^2*Pi^4)/
      2916 + (1804*g1^6*n^2*Pi^4)/2187 - (121*g1^4*g2*n^2*Pi^4)/
      2160 + (9367*g1^5*g2*n^2*Pi^4)/8100 - (g1^3*g2^2*n^2*Pi^4)/
      135 + (4019*g1^4*g2^2*n^2*Pi^4)/
      10800 + (239*g1^3*g2^3*n^2*Pi^4)/8100 - (2*g1^5*n^3*Pi^4)/
      1215 + (14479*g1^6*n^3*Pi^4)/437400 + (g1^4*g2*n^3*Pi^4)/
      1620 - (4*g1^5*g2*n^3*Pi^4)/1215 - (217*g1^4*g2^2*n^3*Pi^4)/
      194400 + (g1^5*n^4*Pi^4)/9720 - (367*g1^6*n^4*Pi^4)/
      437400 - (7*g1^5*g2*n^4*Pi^4)/32400 - (g1^6*n^5*Pi^4)/
      69984 - (12700*g1^5*Pi^6)/15309 + (1863808*g1^6*Pi^6)/
      229635 - (19795*g1^4*g2*Pi^6)/5103 + (712604*g1^5*g2*Pi^6)/
      15309 - (20*g1^3*g2^2*Pi^6)/3 + (1589395*g1^4*g2^2*Pi^6)/
      15309 - (445*g1^2*g2^3*Pi^6)/81 + (608252*g1^3*g2^3*Pi^6)/
      5103 - (20*g1*g2^4*Pi^6)/9 + (128659*g1^2*g2^4*Pi^6)/
      1701 - (5*g2^5*Pi^6)/14 + (3427*g1*g2^5*Pi^6)/
      135 + (6691*g2^6*Pi^6)/1890 - (2950*g1^5*n*Pi^6)/
      15309 + (1718846*g1^6*n*Pi^6)/688905 - (4285*g1^4*g2*n*Pi^6)/
      10206 + (599374*g1^5*g2*n*Pi^6)/76545 - (70*g1^3*g2^2*n*Pi^6)/
      243 + (453707*g1^4*g2^2*n*Pi^6)/51030 - (25*g1^2*g2^3*n*Pi^6)/
      378 + (1813*g1^3*g2^3*n*Pi^6)/405 + (4799*g1^2*g2^4*n*Pi^6)/
      5670 - (190*g1^5*n^2*Pi^6)/15309 + (166736*g1^6*n^2*Pi^6)/
      688905 - (10*g1^4*g2*n^2*Pi^6)/1701 + (5104*g1^5*g2*n^2*Pi^6)/
      15309 + (776*g1^4*g2^2*n^2*Pi^6)/5103 + (47*g1^3*g2^3*n^2*Pi^6)/
      2430 + (263*g1^6*n^3*Pi^6)/39366 + (113*g1^5*g2*n^3*Pi^6)/
      25515 + (g1^4*g2^2*n^3*Pi^6)/2835 + (g1^6*n^4*Pi^6)/
      45927 + (26546953*g1^6*Pi^8)/9568125 + (33205421*g1^5*g2*Pi^8)/
      2126250 + (36052067*g1^4*g2^2*Pi^8)/
      1063125 + (13456907*g1^3*g2^3*Pi^8)/
      354375 + (207733*g1^2*g2^4*Pi^8)/8750 + (1253101*g1*g2^5*Pi^8)/
      157500 + (88181*g2^6*Pi^8)/78750 + (6369302*g1^6*n*Pi^8)/
      9568125 + (2500139*g1^5*g2*n*Pi^8)/
      1417500 + (3532181*g1^4*g2^2*n*Pi^8)/
      2126250 + (6653*g1^3*g2^3*n*Pi^8)/
      9450 + (2063*g1^2*g2^4*n*Pi^8)/17500 + (190817*g1^6*n^2*Pi^8)/
      4252500 + (59827*g1^5*g2*n^2*Pi^8)/
      1417500 + (2063*g1^4*g2^2*n^2*Pi^8)/
      236250 + (2063*g1^6*n^3*Pi^8)/2551500 - (3580576*g1^6*Z35)/
      675 - (2217616*g1^5*g2*Z35)/75 - (4746464*g1^4*g2^2*Z35)/
      75 - (1749344*g1^3*g2^3*Z35)/25 - (1088208*g1^2*g2^4*Z35)/
      25 - (365832*g1*g2^5*Z35)/25 - (51984*g2^6*Z35)/
      25 - (737984*g1^6*n*Z35)/675 - (62072*g1^5*g2*n*Z35)/
      25 - (140176*g1^4*g2^2*n*Z35)/75 - 
     624*g1^3*g2^3*n*Z35 - (1944*g1^2*g2^4*n*Z35)/
      25 - (1272*g1^6*n^2*Z35)/25 - (696*g1^5*g2*n^2*Z35)/
      25 - (144*g1^4*g2^2*n^2*Z35)/25 - (8*g1^6*n^3*Z35)/
      15 + (224*g1^3*Zeta[3])/9 - 
     168*g1^4*Zeta[3] + (259358*g1^5*Zeta[3])/
      243 - (24155126*g1^6*Zeta[3])/3645 + 
     64*g1^2*g2*Zeta[3] - (5312*g1^3*g2*Zeta[3])/
      9 + (784621*g1^4*g2*Zeta[3])/162 - (1009990*g1^5*g2*Zeta[3])/
      27 + 48*g1*g2^2*Zeta[3] - 
     724*g1^2*g2^2*Zeta[3] + (224804*g1^3*g2^2*Zeta[3])/
      27 - (101821793*g1^4*g2^2*Zeta[3])/1215 + 12*g2^3*Zeta[3] - 
     387*g1*g2^3*Zeta[3] + (125459*g1^2*g2^3*Zeta[3])/
      18 - (39442336*g1^3*g2^3*Zeta[3])/405 - 
     78*g2^4*Zeta[3] + (35083*g1*g2^4*Zeta[3])/
      12 - (1139269*g1^2*g2^4*Zeta[3])/18 + (7965*g2^5*Zeta[3])/
      16 - (3974693*g1*g2^5*Zeta[3])/180 - (779603*g2^6*Zeta[3])/
      240 + (16*g1^3*n*Zeta[3])/9 - (560*g1^4*n*Zeta[3])/
      27 + (15742*g1^5*n*Zeta[3])/81 - (5964733*g1^6*n*Zeta[3])/
      3645 - (218*g1^3*g2*n*Zeta[3])/9 + (31598*g1^4*g2*n*Zeta[3])/
      81 - (1869658*g1^5*g2*n*Zeta[3])/405 - (19*g1^2*g2^2*n*Zeta[3])/
      3 + (1309*g1^3*g2^2*n*Zeta[3])/
      6 - (5168816*g1^4*g2^2*n*Zeta[3])/
      1215 + (2947*g1^2*g2^3*n*Zeta[3])/
      72 - (658271*g1^3*g2^3*n*Zeta[3])/
      405 - (53143*g1^2*g2^4*n*Zeta[3])/240 - (8*g1^4*n^2*Zeta[3])/
      9 + (2785*g1^5*n^2*Zeta[3])/243 - (328069*g1^6*n^2*Zeta[3])/
      2430 + (g1^3*g2*n^2*Zeta[3])/9 + 
     g1^4*g2*n^2*Zeta[3] - (16645*g1^5*g2*n^2*Zeta[3])/
      162 - (35*g1^3*g2^2*n^2*Zeta[3])/
      108 - (30911*g1^4*g2^2*n^2*Zeta[3])/
      4860 + (11*g1^3*g2^3*n^2*Zeta[3])/5 + (g1^4*n^3*Zeta[3])/
      27 - (151*g1^5*n^3*Zeta[3])/972 - (9079*g1^6*n^3*Zeta[3])/
      4860 - (91*g1^4*g2*n^3*Zeta[3])/
      1296 + (947*g1^5*g2*n^3*Zeta[3])/
      540 - (1607*g1^4*g2^2*n^3*Zeta[3])/6480 - (5*g1^5*n^4*Zeta[3])/
      972 + (3823*g1^6*n^4*Zeta[3])/29160 - (g1^5*g2*n^4*Zeta[3])/
      135 - (13*g1^6*n^5*Zeta[3])/11664 + (123088*g1^6*Pi^4*Zeta[3])/
      18225 + (71168*g1^5*g2*Pi^4*Zeta[3])/
      2025 + (144076*g1^4*g2^2*Pi^4*Zeta[3])/
      2025 + (50468*g1^3*g2^3*Pi^4*Zeta[3])/
      675 + (9887*g1^2*g2^4*Pi^4*Zeta[3])/
      225 + (69*g1*g2^5*Pi^4*Zeta[3])/5 + (9*g2^6*Pi^4*Zeta[3])/
      5 + (4784*g1^6*n*Pi^4*Zeta[3])/
      6075 + (2356*g1^5*g2*n*Pi^4*Zeta[3])/
      2025 - (92*g1^4*g2^2*n*Pi^4*Zeta[3])/
      405 - (547*g1^3*g2^3*n*Pi^4*Zeta[3])/
      675 - (37*g1^2*g2^4*n*Pi^4*Zeta[3])/
      150 - (286*g1^6*n^2*Pi^4*Zeta[3])/
      6075 - (166*g1^5*g2*n^2*Pi^4*Zeta[3])/
      675 - (137*g1^4*g2^2*n^2*Pi^4*Zeta[3])/
      675 - (17*g1^3*g2^3*n^2*Pi^4*Zeta[3])/
      450 - (97*g1^6*n^3*Pi^4*Zeta[3])/
      18225 - (4*g1^5*g2*n^3*Pi^4*Zeta[3])/
      675 + (13288*g1^5*Zeta[3]^2)/81 - (5457904*g1^6*Zeta[3]^2)/
      1215 + (18154*g1^4*g2*Zeta[3]^2)/
      27 - (9756916*g1^5*g2*Zeta[3]^2)/
      405 + (3032*g1^3*g2^2*Zeta[3]^2)/
      3 - (20594684*g1^4*g2^2*Zeta[3]^2)/
      405 + (2266*g1^2*g2^3*Zeta[3]^2)/
      3 - (7583302*g1^3*g2^3*Zeta[3]^2)/135 + 
     288*g1*g2^4*Zeta[3]^2 - (1582436*g1^2*g2^4*Zeta[3]^2)/45 + 
     45*g2^5*Zeta[3]^2 - (59854*g1*g2^5*Zeta[3]^2)/
      5 - (8678*g2^6*Zeta[3]^2)/5 - (92*g1^5*n*Zeta[3]^2)/
      81 - (2390588*g1^6*n*Zeta[3]^2)/
      3645 - (1045*g1^4*g2*n*Zeta[3]^2)/
      27 - (101300*g1^5*g2*n*Zeta[3]^2)/
      81 - (452*g1^3*g2^2*n*Zeta[3]^2)/
      9 - (65008*g1^4*g2^2*n*Zeta[3]^2)/135 - 
     17*g1^2*g2^3*n*Zeta[3]^2 + (6463*g1^3*g2^3*n*Zeta[3]^2)/
      45 + (250*g1^2*g2^4*n*Zeta[3]^2)/3 - (92*g1^5*n^2*Zeta[3]^2)/
      81 - (82088*g1^6*n^2*Zeta[3]^2)/
      3645 - (4*g1^4*g2*n^2*Zeta[3]^2)/
      3 + (10303*g1^5*g2*n^2*Zeta[3]^2)/
      405 + (2999*g1^4*g2^2*n^2*Zeta[3]^2)/
      135 + (29*g1^3*g2^3*n^2*Zeta[3]^2)/
      45 + (4237*g1^6*n^3*Zeta[3]^2)/
      3645 + (208*g1^5*g2*n^3*Zeta[3]^2)/
      135 - (g1^4*g2^2*n^3*Zeta[3]^2)/45 + (8*g1^6*n^4*Zeta[3]^2)/
      243 - (472832*g1^6*Zeta[3]^3)/243 - (291200*g1^5*g2*Zeta[3]^3)/
      27 - 23040*g1^4*g2^2*Zeta[3]^3 - (229760*g1^3*g2^3*Zeta[3]^3)/
      9 - 15936*g1^2*g2^4*Zeta[3]^3 - 5376*g1*g2^5*Zeta[3]^3 - 
     768*g2^6*Zeta[3]^3 - (3328*g1^6*n*Zeta[3]^3)/
      9 - (21056*g1^5*g2*n*Zeta[3]^3)/
      27 - (4480*g1^4*g2^2*n*Zeta[3]^3)/
      9 - (320*g1^3*g2^3*n*Zeta[3]^3)/3 - (3776*g1^6*n^2*Zeta[3]^3)/
      243 - (128*g1^5*g2*n^2*Zeta[3]^3)/27 - (7280*g1^4*Zeta[5])/
      27 + (179696*g1^5*Zeta[5])/81 - (10395416*g1^6*Zeta[5])/729 - 
     960*g1^3*g2*Zeta[5] + (275510*g1^4*g2*Zeta[5])/
      27 - (404788*g1^5*g2*Zeta[5])/5 - (3440*g1^2*g2^2*Zeta[5])/
      3 + (155692*g1^3*g2^2*Zeta[5])/9 - (72318487*g1^4*g2^2*Zeta[5])/
      405 - 600*g1*g2^3*Zeta[5] + 
     14328*g1^2*g2^3*Zeta[5] - (27534421*g1^3*g2^3*Zeta[5])/135 - 
     120*g2^4*Zeta[5] + 
     5920*g1*g2^4*Zeta[5] - (1951531*g1^2*g2^4*Zeta[5])/15 + 
     987*g2^5*Zeta[5] - (888103*g1*g2^5*Zeta[5])/
      20 - (63723*g2^6*Zeta[5])/10 - (280*g1^4*n*Zeta[5])/
      9 + (34460*g1^5*n*Zeta[5])/81 - (1514048*g1^6*n*Zeta[5])/
      405 - (160*g1^3*g2*n*Zeta[5])/9 + (20917*g1^4*g2*n*Zeta[5])/
      27 - (464938*g1^5*g2*n*Zeta[5])/45 + 
     478*g1^3*g2^2*n*Zeta[5] - (8245481*g1^4*g2^2*n*Zeta[5])/
      810 + (290*g1^2*g2^3*n*Zeta[5])/
      3 - (240961*g1^3*g2^3*n*Zeta[5])/
      54 - (131953*g1^2*g2^4*n*Zeta[5])/180 + (530*g1^5*n^2*Zeta[5])/
      27 - (105292*g1^6*n^2*Zeta[5])/405 + (364*g1^4*g2*n^2*Zeta[5])/
      27 - (99019*g1^5*g2*n^2*Zeta[5])/
      405 + (14*g1^3*g2^2*n^2*Zeta[5])/
      9 - (32684*g1^4*g2^2*n^2*Zeta[5])/
      405 - (407*g1^3*g2^3*n^2*Zeta[5])/45 + (8*g1^5*n^3*Zeta[5])/
      81 - (12818*g1^6*n^3*Zeta[5])/3645 - (383*g1^5*g2*n^3*Zeta[5])/
      135 - (23*g1^4*g2^2*n^3*Zeta[5])/45 - (4*g1^6*n^4*Zeta[5])/
      243 + (g1^5*g2*n^4*Zeta[5])/36 + (g1^6*n^5*Zeta[5])/
      324 - (3266240*g1^6*Zeta[3]*Zeta[5])/
      243 - (1977728*g1^5*g2*Zeta[3]*Zeta[5])/
      27 - (1374928*g1^4*g2^2*Zeta[3]*Zeta[5])/
      9 - (1488176*g1^3*g2^3*Zeta[3]*Zeta[5])/9 - 
     101128*g1^2*g2^4*Zeta[3]*Zeta[5] - 
     33504*g1*g2^5*Zeta[3]*Zeta[5] - 
     4704*g2^6*Zeta[3]*Zeta[5] - (167456*g1^6*n*Zeta[3]*Zeta[5])/
      81 - (89888*g1^5*g2*n*Zeta[3]*Zeta[5])/
      27 - (7400*g1^4*g2^2*n*Zeta[3]*Zeta[5])/
      9 + (5768*g1^3*g2^3*n*Zeta[3]*Zeta[5])/9 + 
     288*g1^2*g2^4*n*Zeta[3]*
      Zeta[5] - (8432*g1^6*n^2*Zeta[3]*Zeta[5])/
      243 + (1328*g1^5*g2*n^2*Zeta[3]*Zeta[5])/
      27 + (64*g1^4*g2^2*n^2*Zeta[3]*Zeta[5])/
      3 + (40*g1^6*n^3*Zeta[3]*Zeta[5])/243 + (28420*g1^5*Zeta[7])/
      9 - (36159098*g1^6*Zeta[7])/1215 + (43120*g1^4*g2*Zeta[7])/
      3 - (68024194*g1^5*g2*Zeta[7])/405 + 
     23912*g1^3*g2^2*Zeta[7] - (33092563*g1^4*g2^2*Zeta[7])/90 + 
     19404*g1^2*g2^3*Zeta[7] - 417463*g1^3*g2^3*Zeta[7] + 
     7938*g1*g2^4*Zeta[7] - (3965812*g1^2*g2^4*Zeta[7])/15 + 
     1323*g2^5*Zeta[7] - (895407*g1*g2^5*Zeta[7])/
      10 - (63627*g2^6*Zeta[7])/5 + 
     490*g1^5*n*Zeta[7] - (67279*g1^6*n*Zeta[7])/
      9 + (1960*g1^4*g2*n*Zeta[7])/3 - (8347004*g1^5*g2*n*Zeta[7])/
      405 + 196*g1^3*g2^2*n*Zeta[7] - (2269039*g1^4*g2^2*n*Zeta[7])/
      108 - (846977*g1^3*g2^3*n*Zeta[7])/
      90 - (16321*g1^2*g2^4*n*Zeta[7])/10 + (98*g1^5*n^2*Zeta[7])/
      9 - (281611*g1^6*n^2*Zeta[7])/
      486 - (120455*g1^5*g2*n^2*Zeta[7])/
      162 - (21821*g1^4*g2^2*n^2*Zeta[7])/
      90 - (1369*g1^3*g2^3*n^2*Zeta[7])/45 - (14599*g1^6*n^3*Zeta[7])/
      972 - (176*g1^5*g2*n^3*Zeta[7])/81 - (84043936*g1^6*Zeta[9])/
      2187 - (51926224*g1^5*g2*Zeta[9])/
      243 - (4122304*g1^4*g2^2*Zeta[9])/
      9 - (41246416*g1^3*g2^3*Zeta[9])/
      81 - (955816*g1^2*g2^4*Zeta[9])/3 - (322784*g1*g2^5*Zeta[9])/
      3 - (46112*g2^6*Zeta[9])/3 - (202208*g1^6*n*Zeta[9])/
      27 - (3898552*g1^5*g2*n*Zeta[9])/
      243 - (853328*g1^4*g2^2*n*Zeta[9])/
      81 - (62680*g1^3*g2^3*n*Zeta[9])/27 - (719464*g1^6*n^2*Zeta[9])/
      2187 - (29104*g1^5*g2*n^2*Zeta[9])/243);

RG[phi] = 
 g1*(g1/18 - 
    g1^2/27 + (125*g1^3)/648 - (602*g1^4)/729 + (88159*g1^5)/23328 + 
    g2/6 - (g1*g2)/6 + (125*g1^2*g2)/108 - (1505*g1^3*g2)/
     243 + (88159*g1^4*g2)/2592 - (3*g2^2)/16 + 
    g2^2/(12*g1) + (145*g1*g2^2)/72 - (58177*g1^2*g2^2)/
     3888 + (8181029*g1^3*g2^2)/77760 + (65*g2^3)/48 - 
    g2^3/(16*g1) - (13741*g1*g2^3)/864 + (3988303*g1^2*g2^3)/
     25920 - (18545*g2^4)/
     2304 + (65*g2^4)/(192*g1) + (1371179*g1*g2^4)/
     11520 + (73667*g2^5)/
     1536 - (3709*g2^5)/(2304*g1) + (73667*g2^6)/(9216*g1) + (g1*n)/
     36 - (5*g1^2*n)/216 + (85*g1^3*n)/648 - (1915*g1^4*n)/
     2916 + (156797*g1^5*n)/46656 - (g1*g2*n)/48 + (5*g1^2*g2*n)/
     24 - (395*g1^3*g2*n)/216 + (34319*g1^4*g2*n)/
     2592 + (5*g1*g2^2*n)/288 - (4453*g1^2*g2^2*n)/
     3888 + (461041*g1^3*g2^2*n)/31104 - (671*g1*g2^3*n)/
     3456 + (103931*g1^2*g2^3*n)/17280 + (40309*g1*g2^4*n)/
     46080 - (g1^2*n^2)/432 + (5*g1^3*n^2)/324 - (1459*g1^4*n^2)/
     11664 + (9523*g1^5*n^2)/11664 - (5*g1^2*g2*n^2)/
     432 - (185*g1^3*g2*n^2)/7776 + (3773*g1^4*g2*n^2)/
     5184 + (325*g1^2*g2^2*n^2)/31104 - (40241*g1^3*g2^2*n^2)/
     311040 - (1723*g1^2*g2^3*n^2)/103680 - (5*g1^3*n^3)/
     5184 - (187*g1^4*n^3)/93312 + (2383*g1^5*n^3)/
     62208 - (65*g1^3*g2*n^3)/20736 - (397*g1^4*g2*n^3)/
     20736 - (293*g1^3*g2^2*n^3)/248832 - (13*g1^4*n^4)/
     62208 - (71*g1^5*n^4)/62208 - (29*g1^4*g2*n^4)/
     41472 - (29*g1^5*n^5)/746496 - (11*g1^4*Pi^4)/
     3645 + (269*g1^5*Pi^4)/14580 - (11*g1^3*g2*Pi^4)/
     486 + (269*g1^4*g2*Pi^4)/1620 - (13*g1^2*g2^2*Pi^4)/
     243 + (12301*g1^3*g2^2*Pi^4)/24300 - (g1*g2^3*Pi^4)/
     18 + (2971*g1^2*g2^3*Pi^4)/4050 - (g2^4*Pi^4)/
     36 + (24467*g1*g2^4*Pi^4)/43200 + (73*g2^5*Pi^4)/
     320 - (g2^5*Pi^4)/(180*g1) + (73*g2^6*Pi^4)/(1920*g1) - (8*g1^4*
       n*Pi^4)/3645 + (1369*g1^5*n*Pi^4)/87480 - (5*g1^3*g2*n*Pi^4)/
     972 + (281*g1^4*g2*n*Pi^4)/4860 - (g1^2*g2^2*n*Pi^4)/
     486 + (77*g1^3*g2^2*n*Pi^4)/1215 + (581*g1^2*g2^3*n*Pi^4)/
     21600 + (341*g1*g2^4*n*Pi^4)/86400 - (g1^4*n^2*Pi^4)/
     2916 + (161*g1^5*n^2*Pi^4)/43740 + (41*g1^4*g2*n^2*Pi^4)/
     9720 + (259*g1^3*g2^2*n^2*Pi^4)/388800 - (g1^2*g2^3*n^2*Pi^4)/
     16200 + (83*g1^5*n^3*Pi^4)/349920 + (g1^4*g2*n^3*Pi^4)/
     38880 + (g1^3*g2^2*n^3*Pi^4)/17280 + (g1^5*n^4*Pi^4)/
     349920 + (g1^4*g2*n^4*Pi^4)/77760 + (g1^5*n^5*Pi^4)/
     1399680 + (155*g1^5*Pi^6)/45927 + (155*g1^4*g2*Pi^6)/
     5103 + (935*g1^3*g2^2*Pi^6)/10206 + (95*g1^2*g2^3*Pi^6)/
     729 + (25*g1*g2^4*Pi^6)/252 + (5*g2^5*Pi^6)/
     126 + (5*g2^6*Pi^6)/(756*g1) + (370*g1^5*n*Pi^6)/
     137781 + (275*g1^4*g2*n*Pi^6)/30618 + (155*g1^3*g2^2*n*Pi^6)/
     20412 + (10*g1^2*g2^3*n*Pi^6)/5103 + (295*g1^5*n^2*Pi^6)/
     551124 + (5*g1^4*g2*n^2*Pi^6)/15309 + (5*g1^5*n^3*Pi^6)/
     275562 + (23*g1^4*Zeta[3])/243 + (581*g1^5*Zeta[3])/
     729 + (115*g1^3*g2*Zeta[3])/162 + (581*g1^4*g2*Zeta[3])/
     81 + (191*g1^2*g2^2*Zeta[3])/108 + (101563*g1^3*g2^2*Zeta[3])/
     4860 + (67*g1*g2^3*Zeta[3])/36 + (48191*g1^2*g2^3*Zeta[3])/
     1620 + (15*g2^4*Zeta[3])/16 + (24727*g1*g2^4*Zeta[3])/
     1080 + (295*g2^5*Zeta[3])/
     32 + (3*g2^5*Zeta[3])/(16*g1) + (295*g2^6*Zeta[3])/(192*
       g1) + (13*g1^4*n*Zeta[3])/162 + (427*g1^5*n*Zeta[3])/
     729 + (20*g1^3*g2*n*Zeta[3])/81 + (91*g1^4*g2*n*Zeta[3])/
     54 + (23*g1^2*g2^2*n*Zeta[3])/216 + (3823*g1^3*g2^2*n*Zeta[3])/
     1944 + (g1*g2^3*n*Zeta[3])/72 + (3161*g1^2*g2^3*n*Zeta[3])/
     3240 + (1309*g1*g2^4*n*Zeta[3])/8640 + (13*g1^4*n^2*Zeta[3])/
     972 + (65*g1^5*n^2*Zeta[3])/486 - (5*g1^3*g2*n^2*Zeta[3])/
     216 + (13*g1^4*g2*n^2*Zeta[3])/36 + (1799*g1^3*g2^2*n^2*Zeta[3])/
     9720 + (13*g1^2*g2^3*n^2*Zeta[3])/2160 - (g1^4*n^3*Zeta[3])/
     972 + (13*g1^5*n^3*Zeta[3])/648 + (5*g1^3*g2*n^3*Zeta[3])/
     1296 - (13*g1^3*g2^2*n^3*Zeta[3])/5184 + (g1^4*n^4*Zeta[3])/
     3888 - (g1^5*n^4*Zeta[3])/23328 - (g1^4*g2*n^4*Zeta[3])/
     2592 - (g1^5*n^5*Zeta[3])/46656 - (62*g1^5*Zeta[3]^2)/
     243 - (62*g1^4*g2*Zeta[3]^2)/27 - (187*g1^3*g2^2*Zeta[3]^2)/
     27 - (266*g1^2*g2^3*Zeta[3]^2)/27 - (15*g1*g2^4*Zeta[3]^2)/2 - 
    3*g2^5*
     Zeta[3]^2 - (g2^6*Zeta[3]^2)/(2*g1) - (148*g1^5*n*Zeta[3]^2)/
     729 - (55*g1^4*g2*n*Zeta[3]^2)/81 - (31*g1^3*g2^2*n*Zeta[3]^2)/
     54 - (4*g1^2*g2^3*n*Zeta[3]^2)/27 - (59*g1^5*n^2*Zeta[3]^2)/
     1458 - (2*g1^4*g2*n^2*Zeta[3]^2)/81 - (g1^5*n^3*Zeta[3]^2)/
     729 - (1628*g1^5*Zeta[5])/729 - (1628*g1^4*g2*Zeta[5])/
     81 - (6623*g1^3*g2^2*Zeta[5])/108 - (2405*g1^2*g2^3*Zeta[5])/
     27 - (2479*g1*g2^4*Zeta[5])/36 - (111*g2^5*Zeta[5])/
     4 - (37*g2^6*Zeta[5])/(8*g1) - (925*g1^5*n*Zeta[5])/
     486 - (1147*g1^4*g2*n*Zeta[5])/162 - (5143*g1^3*g2^2*n*Zeta[5])/
     648 - (185*g1^2*g2^3*n*Zeta[5])/54 - (37*g1*g2^4*n*Zeta[5])/
     72 - (37*g1^5*n^2*Zeta[5])/81 - (185*g1^4*g2*n^2*Zeta[5])/
     324 - (37*g1^3*g2^2*n^2*Zeta[5])/324 - (185*g1^5*n^3*Zeta[5])/
     5832);


RG[m2] = 
  g2*(-1 + (5*g1)/3 - (37*g1^2)/4 + (7765*g1^3)/162 - (247385*g1^4)/
      972 + (9092683*g1^5)/
      6480 - (2*g1)/(3*g2) + (5*g1^2)/(9*g2) - (37*g1^3)/(18*
        g2) + (7765*g1^4)/(972*g2) - (49477*g1^5)/(1458*
        g2) + (9092683*g1^6)/(58320*g2) + (5*g2)/6 - (251*g1*g2)/
      24 + (9199*g1^2*g2)/108 - (267737*g1^3*g2)/
      432 + (508665283*g1^4*g2)/116640 - (7*g2^2)/2 + (4243*g1*g2^2)/
      72 - (32003*g1^2*g2^2)/48 + (250114079*g1^3*g2^2)/
      38880 + (477*g2^3)/32 - (589141*g1*g2^3)/
      1728 + (260283349*g1^2*g2^3)/51840 - (158849*g2^4)/
      2304 + (70540039*g1*g2^4)/34560 + (7915913*g2^5)/
      23040 - (5*g1^2*n)/4 + (421*g1^3*n)/36 - (4675*g1^4*n)/
      54 + (1315433*g1^5*n)/
      2160 - (g1*n)/(3*g2) + (5*g1^2*n)/(18*g2) - (47*g1^3*n)/(36*
        g2) + (5777*g1^4*n)/(972*g2) - (83137*g1^5*n)/(2916*
        g2) + (16985281*g1^6*n)/(116640*g2) - (g1*g2*n)/
      24 + (1841*g1^2*g2*n)/432 - (362281*g1^3*g2*n)/
      5184 + (183687439*g1^4*g2*n)/233280 + (25*g1*g2^2*n)/
      36 - (26173*g1^2*g2^2*n)/1152 + (11362699*g1^3*g2^2*n)/
      25920 - (26171*g1*g2^3*n)/6912 + (27514859*g1^2*g2^3*n)/
      207360 + (351589*g1*g2^4*n)/17280 - (g1^3*n^2)/
      648 - (113135*g1^4*n^2)/31104 + (214759*g1^5*n^2)/
      4320 - (5*g1^3*n^2)/(36*g2) + (947*g1^4*n^2)/(972*g2) - (291907*
        g1^5*n^2)/(46656*g2) + (31879*g1^6*n^2)/(810*g2) + (2045*g1^3*
        g2*n^2)/10368 + (2362241*g1^4*g2*n^2)/
      466560 + (3149*g1^3*g2^2*n^2)/31104 - (35*g1^4*n^3)/
      20736 - (8039*g1^5*n^3)/
      17280 - (g1^4*n^3)/(7776*g2) - (2831*g1^5*n^3)/(11664*
        g2) + (46831*g1^6*n^3)/(17280*g2) + (241291*g1^4*g2*n^3)/
      1866240 - (43*g1^5*n^4)/
      103680 - (7*g1^5*n^4)/(62208*g2) - (151*g1^6*n^4)/(5832*
        g2) - (43*g1^6*n^5)/(1866240*g2) + (44*g1^3*Pi^4)/
      405 - (667*g1^4*Pi^4)/972 + (30583*g1^5*Pi^4)/
      12150 + (22*g1^4*Pi^4)/(1215*g2) - (667*g1^5*Pi^4)/(7290*
        g2) + (30583*g1^6*Pi^4)/(109350*g2) + (26*g1^2*g2*Pi^4)/
      135 - (8039*g1^3*g2*Pi^4)/4860 + (281423*g1^4*g2*Pi^4)/
      36450 + (2*g1*g2^2*Pi^4)/15 - (95*g1^2*g2^2*Pi^4)/
      54 + (270437*g1^3*g2^2*Pi^4)/24300 + (g2^3*Pi^4)/
      30 - (643*g1*g2^3*Pi^4)/720 + (61289*g1^2*g2^3*Pi^4)/
      7200 - (13*g2^4*Pi^4)/72 + (8263*g1*g2^4*Pi^4)/
      2400 + (113*g2^5*Pi^4)/192 + (2*g1^3*n*Pi^4)/
      81 - (17*g1^4*n*Pi^4)/81 + (2429*g1^5*n*Pi^4)/
      2430 + (16*g1^4*n*Pi^4)/(1215*g2) - (215*g1^5*n*Pi^4)/(2916*
        g2) + (6097*g1^6*n*Pi^4)/(24300*g2) + (g1^2*g2*n*Pi^4)/
      135 - (1493*g1^3*g2*n*Pi^4)/9720 + (43183*g1^4*g2*n*Pi^4)/
      36450 - (5*g1^2*g2^2*n*Pi^4)/108 + (7199*g1^3*g2^2*n*Pi^4)/
      10800 - (7*g1*g2^3*n*Pi^4)/720 + (4547*g1^2*g2^3*n*Pi^4)/
      14400 + (53*g1*g2^4*n*Pi^4)/600 - (29*g1^4*n^2*Pi^4)/
      3888 + (137*g1^5*n^2*Pi^4)/
      4860 + (g1^4*n^2*Pi^4)/(486*g2) - (437*g1^5*n^2*Pi^4)/(29160*
        g2) + (1283*g1^6*n^2*Pi^4)/(21870*g2) + (7*g1^3*g2*n^2*Pi^4)/
      3240 - (43343*g1^4*g2*n^2*Pi^4)/
      583200 - (1207*g1^3*g2^2*n^2*Pi^4)/48600 + (g1^4*n^3*Pi^4)/
      1296 - (1303*g1^5*n^3*Pi^4)/
      97200 - (23*g1^5*n^3*Pi^4)/(58320*g2) + (67*g1^6*n^3*
        Pi^4)/(874800*g2) - (3581*g1^4*g2*n^3*Pi^4)/
      1166400 - (47*g1^5*n^4*Pi^4)/
      194400 + (g1^5*n^4*Pi^4)/(19440*g2) - (g1^6*n^4*Pi^4)/(1296*
        g2) - (47*g1^6*n^5*Pi^4)/(3499200*g2) - (775*g1^4*Pi^6)/
      5103 + (32672*g1^5*Pi^6)/
      25515 - (310*g1^5*Pi^6)/(15309*g2) + (32672*g1^6*Pi^6)/(229635*
        g2) - (1870*g1^3*g2*Pi^6)/5103 + (200329*g1^4*g2*Pi^6)/
      51030 - (95*g1^2*g2^2*Pi^6)/243 + (146156*g1^3*g2^2*Pi^6)/
      25515 - (25*g1*g2^3*Pi^6)/126 + (12631*g1^2*g2^3*Pi^6)/
      2835 - (5*g2^4*Pi^6)/126 + (5116*g1*g2^4*Pi^6)/
      2835 + (163*g2^5*Pi^6)/540 - (1375*g1^4*n*Pi^6)/
      30618 + (36884*g1^5*n*Pi^6)/
      76545 - (740*g1^5*n*Pi^6)/(45927*g2) + (85892*g1^6*n*
        Pi^6)/(688905*g2) - (155*g1^3*g2*n*Pi^6)/
      5103 + (177347*g1^4*g2*n*Pi^6)/306180 - (10*g1^2*g2^2*n*Pi^6)/
      1701 + (7789*g1^3*g2^2*n*Pi^6)/25515 + (821*g1^2*g2^3*n*Pi^6)/
      11340 + (37*g1*g2^4*n*Pi^6)/5670 - (25*g1^4*n^2*Pi^6)/
      15309 + (3589*g1^5*n^2*Pi^6)/
      76545 - (295*g1^5*n^2*Pi^6)/(91854*g2) + (22031*g1^6*n^2*
        Pi^6)/(688905*g2) + (6961*g1^4*g2*n^2*Pi^6)/
      306180 + (2*g1^3*g2^2*n^2*Pi^6)/567 + (19*g1^5*n^3*Pi^6)/
      10206 - (5*g1^5*n^3*Pi^6)/(45927*g2) + (1937*g1^6*n^3*
        Pi^6)/(688905*g2) + (11*g1^4*g2*n^3*Pi^6)/
      102060 + (19*g1^6*n^4*Pi^6)/(183708*g2) + (542569*g1^5*Pi^8)/
      2126250 + (542569*g1^6*Pi^8)/(19136250*g2) + (47449*g1^4*g2*
        Pi^8)/60750 + (26819*g1^3*g2^2*Pi^8)/
      23625 + (138221*g1^2*g2^3*Pi^8)/157500 + (6189*g1*g2^4*Pi^8)/
      17500 + (2063*g2^5*Pi^8)/35000 + (2063*g1^5*n*Pi^8)/
      22500 + (233119*g1^6*n*Pi^8)/(9568125*g2) + (2063*g1^4*g2*n*
        Pi^8)/20250 + (2063*g1^3*g2^2*n*Pi^8)/
      47250 + (2063*g1^2*g2^3*n*Pi^8)/315000 + (2063*g1^5*n^2*Pi^8)/
      303750 + (63953*g1^6*n^2*Pi^8)/(10935000*g2) + (2063*g1^4*g2*
        n^2*Pi^8)/
      1701000 + (2063*g1^6*n^3*Pi^8)/(5467500*g2) - (4208*g1^5*Z35)/
      25 - (4208*g1^6*Z35)/(225*g2) - (2576*g1^4*g2*Z35)/
      5 - (3744*g1^3*g2^2*Z35)/5 - (14472*g1^2*g2^3*Z35)/
      25 - (5832*g1*g2^4*Z35)/25 - (972*g2^5*Z35)/
      25 - (1512*g1^5*n*Z35)/
      25 - (3616*g1^6*n*Z35)/(225*g2) - (336*g1^4*g2*n*Z35)/
      5 - (144*g1^3*g2^2*n*Z35)/5 - (108*g1^2*g2^3*n*Z35)/
      25 - (112*g1^5*n^2*Z35)/
      25 - (868*g1^6*n^2*Z35)/(225*g2) - (4*g1^4*g2*n^2*Z35)/
      5 - (56*g1^6*n^3*Z35)/(225*g2) + (136*g1^3*Zeta[3])/
      27 - (6635*g1^4*Zeta[3])/54 + (562321*g1^5*Zeta[3])/
      405 + (68*g1^4*Zeta[3])/(81*g2) - (1327*g1^5*Zeta[3])/(81*
        g2) + (562321*g1^6*Zeta[3])/(3645*g2) + (26*g1^2*g2*Zeta[3])/
      3 - (47327*g1^3*g2*Zeta[3])/162 + (1716683*g1^4*g2*Zeta[3])/
      405 + (19*g1*g2^2*Zeta[3])/3 - (627*g1^2*g2^2*Zeta[3])/
      2 + (1680331*g1^3*g2^2*Zeta[3])/270 + (3*g2^3*Zeta[3])/
      2 - (959*g1*g2^3*Zeta[3])/6 + (1312903*g1^2*g2^3*Zeta[3])/
      270 - (1519*g2^4*Zeta[3])/48 + (1418687*g1*g2^4*Zeta[3])/
      720 + (472891*g2^5*Zeta[3])/1440 + (20*g1^3*n*Zeta[3])/
      27 - (95*g1^4*n*Zeta[3])/3 + (208918*g1^5*n*Zeta[3])/
      405 + (44*g1^4*n*Zeta[3])/(81*g2) - (2011*g1^5*n*Zeta[3])/(162*
        g2) + (326719*g1^6*n*Zeta[3])/(2430*g2) + (g1^2*g2*n*Zeta[3])/
      3 - (3743*g1^3*g2*n*Zeta[3])/162 + (3206107*g1^4*g2*n*Zeta[3])/
      4860 - (g1*g2^2*n*Zeta[3])/3 - (71*g1^2*g2^2*n*Zeta[3])/
      24 + (553121*g1^3*g2^2*n*Zeta[3])/1620 + (77*g1*g2^3*n*Zeta[3])/
      48 + (273647*g1^2*g2^3*n*Zeta[3])/4320 - (7*g1*g2^4*n*Zeta[3])/
      360 + (2*g1^3*n^2*Zeta[3])/9 - (1175*g1^4*n^2*Zeta[3])/
      324 + (11641*g1^5*n^2*Zeta[3])/
      180 + (8*g1^4*n^2*Zeta[3])/(81*g2) - (1261*g1^5*n^2*
        Zeta[3])/(486*g2) + (104521*g1^6*n^2*Zeta[3])/(2916*
        g2) - (785*g1^3*g2*n^2*Zeta[3])/
      648 + (266333*g1^4*g2*n^2*Zeta[3])/
      9720 + (9881*g1^3*g2^2*n^2*Zeta[3])/
      3240 - (85*g1^4*n^3*Zeta[3])/1296 + (1151*g1^5*n^3*Zeta[3])/
      810 + (g1^4*n^3*Zeta[3])/(54*g2) - (487*g1^5*n^3*Zeta[3])/(1944*
        g2) + (109373*g1^6*n^3*Zeta[3])/(29160*g2) + (5099*g1^4*g2*
        n^3*Zeta[3])/38880 - (17*g1^5*n^4*Zeta[3])/
      2160 - (17*g1^5*n^4*Zeta[3])/(3888*g2) + (4553*g1^6*n^4*
        Zeta[3])/(58320*g2) - (17*g1^6*n^5*Zeta[3])/(38880*
        g2) + (5512*g1^5*Pi^4*Zeta[3])/
      2025 + (5512*g1^6*Pi^4*Zeta[3])/(18225*g2) + (50006*g1^4*g2*
        Pi^4*Zeta[3])/6075 + (7984*g1^3*g2^2*Pi^4*Zeta[3])/
      675 + (2038*g1^2*g2^3*Pi^4*Zeta[3])/
      225 + (181*g1*g2^4*Pi^4*Zeta[3])/50 + (3*g2^5*Pi^4*Zeta[3])/
      5 + (5024*g1^5*n*Pi^4*Zeta[3])/
      6075 + (13292*g1^6*n*Pi^4*Zeta[3])/(54675*g2) + (103*g1^4*g2*n*
        Pi^4*Zeta[3])/135 + (346*g1^3*g2^2*n*Pi^4*Zeta[3])/
      2025 - (13*g1^2*g2^3*n*Pi^4*Zeta[3])/
      225 - (g1*g2^4*n*Pi^4*Zeta[3])/50 + (314*g1^5*n^2*Pi^4*Zeta[3])/
      6075 + (314*g1^6*n^2*Pi^4*Zeta[3])/(6075*g2) + (34*g1^4*g2*n^2*
        Pi^4*Zeta[3])/6075 + (2*g1^3*g2^2*n^2*Pi^4*Zeta[3])/
      2025 - (4*g1^5*n^3*Pi^4*Zeta[3])/
      6075 + (17*g1^6*n^3*Pi^4*Zeta[3])/(6075*g2) - (2*g1^6*n^4*Pi^4*
        Zeta[3])/(54675*g2) + (970*g1^4*Zeta[3]^2)/
      27 + (53344*g1^5*Zeta[3]^2)/
      135 + (388*g1^5*Zeta[3]^2)/(81*g2) + (53344*g1^6*
        Zeta[3]^2)/(1215*g2) + (2308*g1^3*g2*Zeta[3]^2)/
      27 + (32321*g1^4*g2*Zeta[3]^2)/27 + (806*g1^2*g2^2*Zeta[3]^2)/
      9 + (232714*g1^3*g2^2*Zeta[3]^2)/135 + 45*g1*g2^3*Zeta[3]^2 + 
     1327*g1^2*g2^3*Zeta[3]^2 + 
     9*g2^4*Zeta[3]^2 + (1603*g1*g2^4*Zeta[3]^2)/
      3 + (446*g2^5*Zeta[3]^2)/5 + (725*g1^4*n*Zeta[3]^2)/
      81 + (52288*g1^5*n*Zeta[3]^2)/
      405 + (872*g1^5*n*Zeta[3]^2)/(243*g2) + (132304*g1^6*n*
        Zeta[3]^2)/(3645*g2) + (122*g1^3*g2*n*Zeta[3]^2)/
      27 + (110411*g1^4*g2*n*Zeta[3]^2)/
      810 + (4*g1^2*g2^2*n*Zeta[3]^2)/
      9 + (1603*g1^3*g2^2*n*Zeta[3]^2)/27 + 
     11*g1^2*g2^3*n*Zeta[3]^2 + (13*g1*g2^4*n*Zeta[3]^2)/
      15 + (10*g1^4*n^2*Zeta[3]^2)/81 + (4328*g1^5*n^2*Zeta[3]^2)/
      405 + (149*g1^5*n^2*Zeta[3]^2)/(243*g2) + (30472*g1^6*n^2*
        Zeta[3]^2)/(3645*g2) + (3757*g1^4*g2*n^2*Zeta[3]^2)/
      810 + (37*g1^3*g2^2*n^2*Zeta[3]^2)/45 + (4*g1^5*n^3*Zeta[3]^2)/
      15 + (2*g1^5*n^3*Zeta[3]^2)/(243*g2) + (2272*g1^6*n^3*
        Zeta[3]^2)/(3645*g2) - (g1^4*g2*n^3*Zeta[3]^2)/
      45 + (2*g1^6*n^4*Zeta[3]^2)/(135*g2) - (40*g1^4*Zeta[5])/
      9 + (37652*g1^5*Zeta[5])/
      81 - (16*g1^5*Zeta[5])/(27*g2) + (37652*g1^6*Zeta[5])/(729*g2) -
      (310*g1^3*g2*Zeta[5])/27 + (1143833*g1^4*g2*Zeta[5])/
      810 - (118*g1^2*g2^2*Zeta[5])/9 + (273689*g1^3*g2^2*Zeta[5])/
      135 - (19*g1*g2^3*Zeta[5])/3 + (70262*g1^2*g2^3*Zeta[5])/45 - 
     g2^4*Zeta[5] + (6209*g1*g2^4*Zeta[5])/10 + (4019*g2^5*Zeta[5])/
      40 - (70*g1^4*n*Zeta[5])/81 + (17309*g1^5*n*Zeta[5])/
      135 - (100*g1^5*n*Zeta[5])/(243*g2) + (146057*g1^6*n*
        Zeta[5])/(3645*g2) + (11*g1^3*g2*n*Zeta[5])/
      9 + (133819*g1^4*g2*n*Zeta[5])/1620 + (28*g1^2*g2^2*n*Zeta[5])/
      9 - (5213*g1^3*g2^2*n*Zeta[5])/270 + (4*g1*g2^3*n*Zeta[5])/
      3 - (19531*g1^2*g2^3*n*Zeta[5])/360 - (361*g1*g2^4*n*Zeta[5])/
      20 + (25*g1^4*n^2*Zeta[5])/81 + (6101*g1^5*n^2*Zeta[5])/
      810 - (4*g1^5*n^2*Zeta[5])/(243*g2) + (29014*g1^6*n^2*
        Zeta[5])/(3645*g2) + (7*g1^3*g2*n^2*Zeta[5])/
      27 + (1999*g1^4*g2*n^2*Zeta[5])/
      162 + (40*g1^3*g2^2*n^2*Zeta[5])/27 + (1811*g1^5*n^3*Zeta[5])/
      810 + (5*g1^5*n^3*Zeta[5])/(243*g2) + (3241*g1^6*n^3*
        Zeta[5])/(4860*g2) + (g1^4*g2*n^3*Zeta[5])/
      24 + (g1^5*n^4*Zeta[5])/
      36 + (464*g1^6*n^4*Zeta[5])/(3645*g2) + (g1^6*n^5*Zeta[5])/(648*
        g2) - (11488*g1^5*Zeta[3]*Zeta[5])/
      9 - (11488*g1^6*Zeta[3]*Zeta[5])/(81*g2) - (34936*g1^4*g2*
        Zeta[3]*Zeta[5])/9 - (16784*g1^3*g2^2*Zeta[3]*Zeta[5])/3 - 
     4300*g1^2*g2^3*Zeta[3]*Zeta[5] - 1728*g1*g2^4*Zeta[3]*Zeta[5] - 
     288*g2^5*Zeta[3]*Zeta[5] - (3824*g1^5*n*Zeta[3]*Zeta[5])/
      9 - (9568*g1^6*n*Zeta[3]*Zeta[5])/(81*g2) - (3908*g1^4*g2*n*
        Zeta[3]*Zeta[5])/9 - (496*g1^3*g2^2*n*Zeta[3]*Zeta[5])/3 - 
     20*g1^2*g2^3*n*Zeta[3]*Zeta[5] - (80*g1^5*n^2*Zeta[3]*Zeta[5])/
      3 - (2152*g1^6*n^2*Zeta[3]*Zeta[5])/(81*g2) - 
     4*g1^4*g2*n^2*Zeta[3]*
      Zeta[5] - (40*g1^6*n^3*Zeta[3]*Zeta[5])/(27*g2) - (135677*g1^5*
        Zeta[7])/
      135 - (135677*g1^6*Zeta[7])/(1215*g2) - (4956361*g1^4*g2*
        Zeta[7])/1620 - (597154*g1^3*g2^2*Zeta[7])/
      135 - (41033*g1^2*g2^3*Zeta[7])/12 - (41447*g1*g2^4*Zeta[7])/
      30 - (4629*g2^5*Zeta[7])/20 - (56905*g1^5*n*Zeta[7])/
      162 - (345778*g1^6*n*Zeta[7])/(3645*g2) - (1283101*g1^4*g2*n*
        Zeta[7])/3240 - (9134*g1^3*g2^2*n*Zeta[7])/
      45 - (157*g1^2*g2^3*n*Zeta[7])/3 - (107*g1*g2^4*n*Zeta[7])/
      15 - (2518*g1^5*n^2*Zeta[7])/
      81 - (66977*g1^6*n^2*Zeta[7])/(2916*g2) - (17549*g1^4*g2*n^2*
        Zeta[7])/1080 - (359*g1^3*g2^2*n^2*Zeta[7])/
      135 - (4*g1^5*n^3*Zeta[7])/
      3 - (1367*g1^6*n^3*Zeta[7])/(729*g2) - (2*g1^6*n^4*Zeta[7])/(27*
        g2));


